Involutive scroll structures on solutions of 4D dispersionless integrable hierarchies

A rational normal scroll structure on an $(n+1)$-dimensional manifold $M$ is defined as a field of rational normal scrolls of degree $n-1$ in the projectivised cotangent bundle $\mathbb{P}T^*M$. We show that geometry of this kind naturally arises on solutions of various 4D dispersionless integrable hierarchies of heavenly type equations. In this context, rational normal scrolls coincide with the characteristic varieties (principal symbols) of the hierarchy. Furthermore, such structures automatically satisfy an additional property of involutivity. Our main result states that involutive scroll structures are themselves governed by a dispersionless integrable hierarchy, namely, the hierarchy of conformal self-duality equations.

==> anc/EFBK25-Scroll-Suppl-3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Computation of symmetry algebras of rational normal scrolls S[n,m]&lt;P^{n+m+1} of degree (n+m) for EFBK-2025-Scroll paper</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LlEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC8lKWVxdWFsaXR5R0ZFRistRjY2JC1GIzYkLUYsNiVRJ1RlbnNvckYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUS1Hcm91cEFjdGlvbnNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEpUERFVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUTFQb2x5bm9taWFsSWRlYWxzRidGL0YyRj1GPUY/LUZANi5RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGX3JGV0YrLUY2NiQtRiM2JC1GLDYlUSlHcm9lYm5lckYnRi9GMkY9Rj1GPy1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GNjYkLUYjNiktRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GQDYuUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQRl5yL0ZWUSwwLjMzMzMzMzNlbUYnRlctRkA2LlEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJ0ZgckZXLUYsNiVGRUYvRjJGXHRGPUY9Rj9GW3JGW3IvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LlEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC8lKWVxdWFsaXR5R0ZFRistRjY2JC1GIzYkLUYsNiVRJ1RlbnNvckYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUS1Hcm91cEFjdGlvbnNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEpUERFVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUTFQb2x5bm9taWFsSWRlYWxzRidGL0YyRj1GPUY/LUZANi5RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGX3JGV0YrLUY2NiQtRiM2JC1GLDYlUSlHcm9lYm5lckYnRi9GMkY9Rj1GPy1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GNjYkLUYjNiktRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GQDYuUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQRl5yL0ZWUSwwLjMzMzMzMzNlbUYnRlctRkA2LlEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJ0ZgckZXLUYsNiVGRUYvRjJGXHRGPUY9Rj9GW3JGW3IvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L352" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEiWEYnRi9GMi1JI21vR0YkNi5RJyZzcGFyO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEiaUYnRi9GMi1GPjYuUSIsRidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnRldGWS1GPjYuUSI9RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGW29GVy1GYm82JFEiN0YnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZecEZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEiWEYnRi9GMi1JI21vR0YkNi5RJyZzcGFyO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEiaUYnRi9GMi1GPjYuUSIsRidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnRldGWS1GPjYuUSI9RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGW29GVy1GYm82JFEiN0YnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZecEZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyktSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gwRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ1ODI4Njk0NDBHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUY6NiNRI3gxRihGPS1GOjYjUSVEX3gxRigtRkU2IzcjNyMtRko2JEkjeDFHRiZJJURfeDFHNiMvRlBJLV9uNDU1OTk3ODk0NEdGKC1GRTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSJNR0YoNyI3JDckNyMiIiJGTDckNyMiIiNGX28tRi02JC1GMzYlLUYtNiQtRjM2JUY5Rj0tRjo2I1ElRF95MEYoLUZFNiM3IzcjLUZKNiRGTEklRF95MEc2Iy9GUEktX240NTc3MzQ1ODg4R0YoRlItRi02JC1GMzYlRllGPS1GOjYjUSVEX3kxRigtRkU2IzcjNyMtRko2JEZfb0klRF95MUc2Iy9GUEktX240NTc4MTkxNDU2R0YoLUZFNiM3Iy1GaG82IzckRltwNyQ3JDcjIiIkRkw3JDcjIiIlRl9vLUYtNiQtRjM2JUY1RlItRi02JC1GMzYlLUY6NiNRI3kwRihGPUZecS1GRTYjNyM3Iy1GSjYkSSN5MEdGJkZncS1GRTYjNyMtRmhvNiM3JEZbcDckRmBwNyRGZHNGanQtRi02JC1GMzYlLUYtNiQtRjM2JUY5Rj1GZm4tRkU2IzcjNyMtRko2JEZMRmBvRlItRi02JC1GMzYlRmF0Rj1GX3ItRkU2IzcjNyMtRko2JEZqdEZoci1GRTYjNyMtRmhvNiM3JEZbcDckNyRGZHBGTDckRmdzRmp0LUYtNiQtRjM2JS1GLTYkLUYzNiVGYXRGPUZBLUZFNiM3IzcjLUZKNiRGanRGTUZSLUYtNiQtRjM2JS1GOjYjUSN5MUYoRj1GZm4tRkU2IzcjNyMtRko2JEkjeTFHRiZGYG8tRkU2IzcjLUZobzYjNyRGW3A3JDckRmFwRmp0NyRGZHBGX3ktRi02JC1GMzYlLUYtNiQtRjM2JUZZRj1GQS1GRTYjNyM3Iy1GSjYkRl9vRk1GUi1GLTYkLUYzNiVGZnhGPUZecS1GRTYjNyM3Iy1GSjYkRl95RmdxLUZFNiM3Iy1GaG82IzckRltwNyQ3JEZhcEZfbzckRmRzRl95LUYtNiQtRjM2Ji1GPjYjUSomdW1pbnVzMDtGKEY1RlItRi02JC1GMzYlRmZ4Rj1GX3ItRkU2IzcjNyMtRko2JEZfeUZoci1GRTYjNyMtRmhvNiM3JEZbcDckNyRGYXAsJEZMISIiNyRGZ3NGX3k3KUZnb0Zfc0ZedUZed0ZjeUZkW2xGXl1s</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8vJSllcXVhbGl0eUdGQC1JKG1mZW5jZWRHRiQ2Ji1GLDYoLUZVNiYtRiw2Ji1GIzYkLUYsNigtRiM2JC1GLzYlUSNlMUYnRjJGNS1GVTYmLUYsNiYtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZdcEZSLUZVNiQtRiw2JkZdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPEZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjk2LlEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJxRlItRiM2JC1GLzYlUSNlM0YnRjJGNS1GVTYmLUYsNiYtRiw2KEZmb0Zpby1GVTYkLUYsNiZGZnFGY3BGZnBGPEY8RmNwRmZwRjxGY3BGZnBGPEY8RmhwRltxRl5xLUYjNiQtRi82JVEjZTdGJ0YyRjUtRlU2Ji1GLDYmLUYsNihGZm9GaW8tRlU2JC1GLDYmRmVyRmNwRmZwRjxGPEZjcEZmcEY8RmNwRmZwRjxGPEZocEZbcUY8LUYsNigtRi82JVEkX0RHRidGMkY1RmlvLUZVNiQtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LlEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0ZccC9GUVEsMC4zMzMzMzMzZW1GJ0ZSLUYvNiVRJGFsZ0YnRjJGNUZndC1GVTYmLUYsNiYtRi82I1EhRidGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZndC1GVTYmLUYsNiotRlU2Ji1GLDYoLUZVNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmNwRmZwRjxGPEZocEZbcUZndEZjdkZjcEZmcEY8RjxGaHBGW3FGZ3QtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GZHY2JFEiM0YnRjxGY3BGZnBGPEY8RmhwRltxRmd0RmN2RmNwRmZwRjxGPEZocEZbcUZndC1GVTYmLUYsNigtRlU2Ji1GLDYmLUZkdjYkUSI3RidGPEZjcEZmcEY8RjxGaHBGW3FGZ3RGY3ZGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGY3BGZnBGPEY8L0ZpcFEnJmxzcWI7RicvRlxxUScmcnNxYjtGJ0ZndC1GVTYmLUYsNjAtRiM2JC1GLDYmRltvLUY5Ni5RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGYXFGY3FGUkZkcUY8LUYsNihGZHNGaW8tRlU2JC1GLDYmLUZVNiYtRiw2KEZfdEZndC1GVTYmLUYsNihGW3ZGZ3QtRlU2Ji1GLDYoRlt3Rmd0LUYsNiUtRjk2LlEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLRmFxRmNxRlJGY3ZGPEZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGY3BGZnBGPEZndC1GIzYkLUYvNiVRI2UyRidGMkY1LUYsNihGZHNGaW8tRlU2JC1GLDYmLUZVNiYtRiw2KEZfdEZndC1GVTYmLUYsNiYtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GZHY2JFEiMkYnRjxGY3BGZnBGPEY8RmhwRltxRmd0RmN2RmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZjcEZmcEY8Rmd0LUYjNiQtRi82JVEjZTRGJ0YyRjUtRiw2KEZkc0Zpby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl90Rmd0LUZVNiYtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYmLUZkdjYkUSI0RidGPEZjcEZmcEY8RjxGaHBGW3FGZ3RGY3ZGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGZ3QtRiM2JC1GLzYlUSNlNUYnRjJGNS1GLDYoRmRzRmlvLUZVNiQtRiw2Ji1GVTYmLUYsNihGX3RGZ3QtRlU2Ji1GLDYmLUZVNiYtRiw2KC1GVTYmLUYsNiYtRmR2NiRRIjVGJ0Y8RmNwRmZwRjxGPEZocEZbcUZndEZjdkZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGY3BGZnBGPEZndC1GIzYkLUYvNiVRI2U2RidGMkY1LUYsNihGZHNGaW8tRlU2JC1GLDYmLUZVNiYtRiw2KEZfdEZndC1GVTYmLUYsNiYtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GZHY2JFEiNkYnRjxGY3BGZnBGPEY8RmhwRltxRmd0RmN2RmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZjcEZmcEY8Rmd0LUYjNiRGZXItRiw2KEZkc0Zpby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl90Rmd0LUZVNiYtRiw2JkZid0ZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZjcEZmcEY8RmNwRmZwRjxGPEZdeEZfeEZjcEZmcEY8RjxGXXhGX3hGPC1GVTYmLUYsNigtRlU2Ji1GLDYmRmJzRmNwRmZwRjxGPEZocEZbcUZndC1GVTYmLUYsNjBGXHlGZ3RGaHpGZ3RGZlxsRmd0RmRebEZndEZiYGxGZ3RGXWJsRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMjYnLUYxNiQtSSNtaUdGMjYjUSNlMUYoLUkmX0hvbGRHRjI2IzcjNyMtSStfREdwcm9kdWN0R0YoNiNJI2UxRzYjL0knX2xvY2FsR0YmSS1fbjQ5MTk4MzAyNDBHRigtSSNtb0dGMjYjUScmcGx1cztGKC1GMTYkLUY8NiNRI2UzRigtRkA2IzcjNyMtRkU2I0kjZTNHNiMvRkpJLV9uNDUzNjMxNjkyOEdGKEZMLUYxNiQtRjw2I1EjZTdGKC1GQDYjNyM3Iy1GRTYjSSNlN0c2Iy9GSkktX241MTI4OTEyOTI4R0YoLUZANiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRmZwNyQ3IyIiJEZmcDckNyMiIihGZnA3KC1GMTYkLUY3NiVGOS1GTTYjUSgmbWludXM7RihGUC1GQDYjNyMtRlxwNiM3JEZfcDckRmRwNyRGaHAhIiItRjE2JC1GPDYjUSNlMkYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiIjRmZwLUYxNiQtRjw2I1EjZTRGKC1GQDYjNyMtRlxwNiM3JEZfcDcjNyQ3IyIiJUZmcC1GMTYkLUY8NiNRI2U1RigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyMiIiZGZnAtRjE2JC1GPDYjUSNlNkYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiInRmZwLUYxNiRGW28tRkA2IzcjLUZccDYjNyRGX3A3I0ZqcDcjNyRGam83KEZocUZmckZlc0ZkdEZjdUZfdg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSIzRidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTM3ODYzOTQyNEdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX240ODg0Mzk4NTYwR0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjUxMjYyOTQ5MTJHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIkRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMi1GQjYuUSIrRidGRUZHRkpGTEZORlBGUkZURlZGWUZlbi1GLDYlUSNlN0YnRi9GMi1GQjYuUSIsRidGRUZHL0ZLRjFGTEZORlBGUkZUL0ZXUSYwLjBlbUYnL0ZaUSwwLjMzMzMzMzNlbUYnRmVuLUYsNiVRI2U2RidGL0YyRmBvLUYsNiVRI2U0RidGL0YyRmBvRl1vRkFGPkZqbkZnbkZgby1GLDYlUSNlNUYnRi9GMkZgby1GLDYlUSNlMkYnRi9GMkZgb0Y+RmpuRmduRmpuRl1vLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHBGRUZFRmRwRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMi1GQjYuUSIrRidGRUZHRkpGTEZORlBGUkZURlZGWUZlbi1GLDYlUSNlN0YnRi9GMi1GQjYuUSIsRidGRUZHL0ZLRjFGTEZORlBGUkZUL0ZXUSYwLjBlbUYnL0ZaUSwwLjMzMzMzMzNlbUYnRmVuLUYsNiVRI2U2RidGL0YyRmBvLUYsNiVRI2U0RidGL0YyRmBvRl1vRkFGPkZqbkZnbkZgby1GLDYlUSNlNUYnRi9GMkZgby1GLDYlUSNlMkYnRi9GMkZgb0Y+RmpuRmduRmpuRl1vLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHBGRUZFRmRwRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlNEYnRjhGO0Y+LUY1NiVRI2U1RidGOEY7RmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYmRlxwRmBwRmZyRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmNyRj4tRjU2JVEjZTZGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGX3EtRiw2JkZccEZgcEZhc0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmZyRj5GYXNGaG5GW29GQkZCRl1vRmBvRmNvRmNyRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDQ1MzQzMTUyMEdGKEkjZTJHNiMvRjJJLV9uNDQ1MzQzMTU4NEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDQ1MzQzMTYxNkdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLy83JEkjZTRHNiMvRjJJLV9uNDQ1MzQzMTY0OEdGKEkjZTVHNiMvRjJJLV9uNDQ1MzQzMTY4MEdGKCwkKiZGOkY7Rk1GO0Y7LzckRklJI2U2RzYjL0YySS1fbjQ0NTM0MzE3MTJHRigsJComRjpGO0ZVRjtGRC83JEZNRlVGSTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiKD1GKEkmZmFsc2VHRiZFXFtsITcoNyQ3JUY7RjpGOkY6NyQ3JUY7IiIkRmlvISIjNyQ3JUY6RmlvRjtGOzckNyUiIiUiIiZGYHBGOjckNyVGX3AiIidGY3BGam83JDclRmBwRmNwRl9wRjs=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMi1GPjYuUSIrRidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1g2RidGL0YyRl5vLUYsNiVRI1g0RidGL0YyLUY+Ni5RIjtGJ0ZBRkNGYW9GSEZKRkxGTkZQRmJvL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNilGaW5GPUY6RmZuRllGXG9GQUZBRl5vLUYsNiVRI1g1RidGL0YyRl5vLUYsNiVRI1gyRidGL0YyRlxvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMi1GPjYuUSIrRidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1g2RidGL0YyRl5vLUYsNiVRI1g0RidGL0YyLUY+Ni5RIjtGJ0ZBRkNGYW9GSEZKRkxGTkZQRmJvL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNilGaW5GPUY6RmZuRllGXG9GQUZBRl5vLUYsNiVRI1g1RidGL0YyRl5vLUYsNiVRI1gyRidGL0YyRlxvRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYqLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EjeDBGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj42I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjUxNTE5NTQ1MjhHRigtRjY2I1EnJnBsdXM7RigtRi02JC1GMzYlLUY+NiNRI3gxRihGQS1GPjYjUSVEX3gxRigtRkg2IzcjNyMtRk02JEkjeDFHRiZJJURfeDFHNiMvRlNJLV9uNTE1MjA0MjQwMEdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYlLUY+NiNRI3kwRihGQS1GPjYjUSVEX3kwRigtRkg2IzcjNyMtRk02JEkjeTBHRiZJJURfeTBHNiMvRlNJLV9uNTE1NzcwNTI0OEdGKEZVLUYtNiQtRjM2JS1GPjYjUSN5MUYoRkEtRj42I1ElRF95MUYoLUZINiM3IzcjLUZNNiRJI3kxR0YmSSVEX3kxRzYjL0ZTSS1fbjQ4NjUzMzA3NTJHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkiTUdGKDciNyY3JDcjIiIiLCRGTyEiIjckNyMiIiNGYm83JDcjIiIkLCRGanBGZHM3JDcjIiIlRl9yLUYtNiQtRjM2JS1GLTYkLUYzNiVGZm5GQUZELUZINiM3IzcjLUZNNiRGYm9GUEZVLUYtNiQtRjM2JUZjcUZBRmFwLUZINiM3IzcjLUZNNiRGX3JGW3EtRkg2IzcjLUZocjYjNyRGW3M3JDckRmFzRmJvNyRGaXNGX3ItRi02JC1GMzYlLUYtNiQtRjM2JUY9RkFGaW4tRkg2IzcjNyMtRk02JEZPRmNvRlUtRi02JC1GMzYlRl5wRkFGZnEtRkg2IzcjNyMtRk02JEZqcEZgci1GSDYjNyMtRmhyNiM3JEZbczckNyRGZnNGTzckRl10RmpwNyVGZ3JGanVGW3g=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYqLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EjeDBGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj42I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ5MTM0ODIxNDRHRigtRjY2I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GPjYjUSN4MUYoRkEtRj42I1ElRF94MUYoLUZINiM3IzcjLUZNNiRJI3gxR0YmSSVEX3gxRzYjL0ZTSS1fbjQ0OTU2MzA1NjBHRigtRjY2I1EnJnBsdXM7RigtRi02JC1GMzYlLUY+NiNRI3kwRihGQS1GPjYjUSVEX3kwRigtRkg2IzcjNyMtRk02JEkjeTBHRiZJJURfeTBHNiMvRlNJLV9uNDg3NjkzNzUzNkdGKEZnby1GLTYkLUYzNiUtRj42I1EjeTFGKEZBLUY+NiNRJURfeTFGKC1GSDYjNyM3Iy1GTTYkSSN5MUdGJkklRF95MUc2Iy9GU0ktX240OTEyNDcyODk2R0YoLUZINiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJIk1HRig3IjcmNyQ3IyIiIiwkRk8hIiI3JDcjIiIjLCRGYm9GZHM3JDcjIiIkRmpwNyQ3IyIiJUZfci1GLTYkLUYzNiUtRi02JC1GMzYlRl5wRkFGRC1GSDYjNyM3Iy1GTTYkRmpwRlBGZ28tRi02JC1GMzYlRmNxRkFGaW4tRkg2IzcjNyMtRk02JEZfckZjby1GSDYjNyMtRmhyNiM3JEZbczckNyRGYXNGanA3JEZmc0Zfci1GLTYkLUYzNiUtRi02JC1GMzYlRj1GQUZhcC1GSDYjNyM3Iy1GTTYkRk9GW3FGZ28tRi02JC1GMzYlRmZuRkFGZnEtRkg2IzcjNyMtRk02JEZib0Zgci1GSDYjNyMtRmhyNiM3JEZbczckNyRGanNGTzckRl10RmJvNyVGZ3JGanVGW3g=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiMkYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiMkYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlM0YoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJEZJLUYxNiQtSSVtcm93R0YyNiUtRjE2JC1GNzYjUSNlNEYoLUY7NiM3IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNlNEc2Iy9JJ19sb2NhbEdGJkktX240NjI1NzUwNzUyR0YoLUkjbW9HRjI2I1EnJnBsdXM7RigtRjE2JC1GNzYjUSNlN0YoLUY7NiM3IzcjLUZibzYjSSNlN0c2Iy9GZ29JLV9uNDYyNTc3MDE3NkdGKC1GOzYjNyMtRj82IzckRkI3JDckNyMiIiVGSTckNyMiIihGSS1GMTYkLUY3NiNRI2U1RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiImRkk3JS1GMTYkLUZmbjYlLUYxNiRGNi1GOzYjNyM3Iy1GYm82I0kjZTFHNiMvRmdvSS1fbjQ2NjIzNjg0MTZHRihGaW8tRjE2JC1GZm42JS1JI21uR0YyNiNRIjJGKC1Gam82I1ExJkludmlzaWJsZVRpbWVzO0YoRl9wLUY7NiM3IzcjLUZibzYkIiIjRmhwLUY7NiM3Iy1GPzYjNyRGQjckRkc3JEZncUZqdC1GMTYkLUY3NiNRI2UyRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjRmp0RkktRjE2JC1GNzYjUSNlNkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZJNyM3JDcmRj5GUkZfcUZhcjclRl51Rlt2Rml2</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlNEYnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSI0RidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDYyMTk1NzYwMEdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTRGKC1GPTYjNyM3Iy1GQjYjSSNlNEc2Iy9GR0ktX240NTUzOTU0Njg4R0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjQ2MDMzMTg1NjBHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIlRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTNGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzYtRj4tRkI2LlEiK0YnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZocEZmbi1JI21uR0YkNiRRIjJGJ0ZFLUZCNi5RIn5GJ0ZFRkdGZnBGTEZORlBGUkZURlYvRlpGWEZmbi1GLDYlUSNlN0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyRkEtRiw2JVEjZTJGJ0YvRjJGXm9GRUZFRmBvRmNvRl5vRkVGRUZmby1GIzYlRistRjY2JC1GIzYkLUY2NiYtRiM2LkY+RmNwRmpwRl5xRmJxRkFGPkZBRmhuRkFGW29GRUZFRmBvRmNvRkVGRUZFLUYsNiNRIUYnRl5vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTNGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzYtRj4tRkI2LlEiK0YnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZocEZmbi1JI21uR0YkNiRRIjJGJ0ZFLUZCNi5RIn5GJ0ZFRkdGZnBGTEZORlBGUkZURlYvRlpGWEZmbi1GLDYlUSNlN0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyRkEtRiw2JVEjZTJGJ0YvRjJGXm9GRUZFRmBvRmNvRl5vRkVGRUZmby1GIzYlRistRjY2JC1GIzYkLUY2NiYtRiM2LkY+RmNwRmpwRl5xRmJxRkFGPkZBRmhuRkFGW29GRUZFRmBvRmNvRkVGRUZFLUYsNiNRIUYnRl5vRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU0OTcyOTY5NkdGKEkjZTJHNiMvRjJJLV9uNDU0OTcyOTc2MEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNDU0OTcyOTc5MkdGKCwkRjxGOTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITckNyQ3JSIiIiIiI0ZSRjk3JDclRlFGSkZKRjk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU0Nzg3NjEyOEdGKEkjZTJHNiMvRjJJLV9uNDU0Nzg3NjE5MkdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDU0Nzg3NjIyNEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7RlBGUCEiIzckNyVGOkZQRjtGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY29GaHBGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UyRidGOEY7Rj5GZW5GaG5GW29GQkZCRl1vRmBvRmNvRmpvRkJGPi1GLDYmLUYjNiYtRiw2KEZhcUY+RmhwRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmhwRkJGQkZobkZbb0ZCRkJGXW9GYG8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU4NDcwMDg2NEdGKEkjZTNHNiMvRjJJLV9uNDU4NDcwMDk2MEdGKCwkRjQhIiIvNyRGL0kjZTRHNiMvRjJJLV9uNDU4NDcwMDk5MkdGKEY8LzckSSNlMkc2Iy9GMkktX240NTg0NzAwOTI4R0YoRjRGOC83JEZCRjwsJEY8Rjk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoUSNMMUYoNyQiIiU9RihJJmZhbHNlR0YmRVxbbCE3JjckNyUiIiIiIiRGWkY5NyQ3JUZZRlJGUkZZNyQ3JSIiI0ZaRlpGOTckNyVGaW5GUkZSRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L356" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTNGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRUZeb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTNGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRUZeb0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU2MDcxMTQyNEdGKEkjZTJHNiMvRjJJLV9uNDU2MDcxMTQ4OEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNDU2MDcxMTUyMEdGKCwkRjxGOTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITckNyQ3JSIiIiIiI0ZSRjk3JDclRlFGSkZKRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsQ2VudHJhbGl6ZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSJrRidGL0YyLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zjb0ZFRkVGY29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsQ2VudHJhbGl6ZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSJrRidGL0YyLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zjb0ZFRkVGY29GRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSNlN0YoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIigiIiItRi42JC1JJW1yb3dHRi82Ji1JI21vR0YvNiNRKiZ1bWludXMwO0YoLUYuNiQtRks2JS1GNDYjUSJrRigtRk42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY0NiNRI2U1RigtRjg2IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJImtHRihJI2U1RzYjL0knX2xvY2FsR0YmSS1fbjQ2MjYyNTUxMzZHRigtRk42I1EnJnBsdXM7RigtRi42JC1GNDYjUSNlNkYoLUY4NiM3IzcjLUZdbzYjSSNlNkc2Iy9GY29JLV9uNDY0MTYzNzI4MEdGKC1GODYjNyMtRjw2IzckRj83JDckNyMiIiYsJEZfbyEiIjckNyMiIidGRy1GLjYkLUZLNiUtRi42JC1GNDYjUSNlMUYoLUY4NiM3IzcjLUZdbzYjSSNlMUc2Iy9GY29JLV9uNDY1NDE1NDgxNkdGKEZlby1GLjYkLUY0NiNRI2U0RigtRjg2IzcjNyMtRl1vNiNJI2U0RzYjL0Zjb0ktX240NjU0MTUzNjk2R0YoLUY4NiM3Iy1GPDYjNyRGPzckNyQ3I0ZHRkc3JDcjIiIlRkctRi42JC1GSzYlLUYuNiQtSSZtZnJhY0dGLzYkRlxyRlUtRjg2IzcjNyMtRl1vNiQqJEZfb0ZicUZlckZlby1GLjYkLUY0NiNRI2UzRigtRjg2IzcjNyMtRl1vNiNJI2UzRzYjL0Zjb0ktX240NjMyMTY4NzA0R0YoLUY4NiM3Iy1GPDYjNyRGPzckNyRGYHRGY3U3JDcjIiIkRkctRi42JC1GNDYjUSNlMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiI0ZHNyM3J0Y7RmpwRlt0RmZ2RmZ3</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L354" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSJrRidGL0YyLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTdGJ0YvRjItRkI2LlEiLEYnRkVGRy9GS0YxRkxGTkZQRlJGVEZdby9GWlEsMC4zMzMzMzMzZW1GJ0Zlbi1GLDYlUSNlMkYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRkVGRUZccEZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSJrRidGL0YyLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTdGJ0YvRjItRkI2LlEiLEYnRkVGRy9GS0YxRkxGTkZQRlJGVEZdby9GWlEsMC4zMzMzMzMzZW1GJ0Zlbi1GLDYlUSNlMkYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRkVGRUZccEZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYjNiYtRiw2KC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiLEYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZELUYzNiVRI2UyRidGNkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkBGQC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj02LlEpJmVxdWFscztGJ0ZARkIvRkZGREZHRklGS0ZNRk8vRlJRLDAuMjc3Nzc3OGVtRicvRlVGZm9GVy1GLDYlLUY9Ni5RKiZ1bWludXMwO0YnRkBGQkZkb0ZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGXnBGVy1GLDYmRlktRj02LlExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZkb0ZHRklGS0ZNRk9GUS9GVUZTRlctRjM2JVEia0YnRjZGOUZARkBGQEZARltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDUyMzcxMTY0OEdGKEkjZTJHNiMvRjJJLV9uNDUyMzcxMTcxMkdGKCwkKiZGNCIiIkkia0dGKEY6ISIiNyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDckIiIjPUYoSSZmYWxzZUdGJkVcW2whNyM3JDclRjpGRkZGLCRGO0Y8</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRj0tRiw2JVEjWDNGJ0YvRjJGNS1GLDYlUSNYNUYnRi9GMi1GNjYuUSI7RidGOUY7Rj5GQEZCRkRGRkZIRkovRk5RLDAuMjc3Nzc3OGVtRidGUC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KUYrLUY2Ni5RIitGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG9GUC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RIn5GJ0Y5RjtGYm9GQEZCRkRGRkZIRkovRk5GTEZQLUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGNS1GLDYlUSNYMkYnRi9GMkY1LUYsNiVRI1g2RidGL0YyRmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRj0tRiw2JVEjWDNGJ0YvRjJGNS1GLDYlUSNYNUYnRi9GMi1GNjYuUSI7RidGOUY7Rj5GQEZCRkRGRkZIRkovRk5RLDAuMjc3Nzc3OGVtRidGUC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KUYrLUY2Ni5RIitGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG9GUC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RIn5GJ0Y5RjtGYm9GQEZCRkRGRkZIRkovRk5GTEZQLUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGNS1GLDYlUSNYMkYnRi9GMkY1LUYsNiVRI1g2RidGL0YyRmFwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gwRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ0OTM4MTg4NDhHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUY6NiNRI3gxRihGPS1GOjYjUSVEX3gxRigtRkU2IzcjNyMtRko2JEkjeDFHRiZJJURfeDFHNiMvRlBJLV9uNDQ5MzI4OTg4OEdGKC1GRTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSJNR0YoNyI3JDckNyMiIiJGTDckNyMiIiNGX28tRi02JC1GMzYlLUYtNiQtRjM2JS1GOjYjUSN5MEYoRj1GQS1GRTYjNyM3Iy1GSjYkSSN5MEdGJkZNRlItRi02JC1GMzYlLUY6NiNRI3kxRihGPUZmbi1GRTYjNyM3Iy1GSjYkSSN5MUdGJkZgby1GRTYjNyMtRmhvNiM3JEZbcDckNyRGYXBGZ3E3JEZkcEZlci1GLTYkLUYzNiUtRi02JC1GMzYlRlxyRj1GQS1GRTYjNyM3Iy1GSjYkRmVyRk1GUi1GLTYkLUYzNiUtRjo2I1EjeTJGKEY9RmZuLUZFNiM3IzcjLUZKNiRJI3kyR0YmRmBvLUZFNiM3Iy1GaG82IzckRltwNyQ3JEZhcEZlcjckRmRwRmp0NyVGZ29GaXJGXnU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYqLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EjeDBGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj42I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ1MTk3NTYxNjBHRigtRjY2I1EnJnBsdXM7RigtRi02JC1GMzYlLUY+NiNRI3gxRihGQS1GPjYjUSVEX3gxRigtRkg2IzcjNyMtRk02JEkjeDFHRiZJJURfeDFHNiMvRlNJLV9uNDUxOTc0NTU2OEdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiMkYoRkEtRj42I1EjeTBGKEZBLUY+NiNRJURfeTBGKC1GSDYjNyM3Iy1GTTYkLCQqJiIiIyIiIkkjeTBHRiZGYXFGYXFJJURfeTBHNiMvRlNJLV9uNDUxOTI1NTc0NEdGKEZVLUYtNiQtRjM2J0ZecEZBLUY+NiNRI3kyRihGQS1GPjYjUSVEX3kyRigtRkg2IzcjNyMtRk02JCwkKiZGYHFGYXFJI3kyR0YmRmFxRmFxSSVEX3kyRzYjL0ZTSS1fbjQ1MTkyMzk0NTZHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkiTUdGKDciNyY3JDcjRmFxLCRGTyEiIjckNyNGYHFGYm83JDcjIiIkLCRGX3FGXXQ3JDcjIiImRmdyLUYtNiQtRjM2Jy1GLTYkLUYzNiVGPUZBRmluLUZINiM3IzcjLUZNNiRGT0Zjb0ZVLUYtNiQtRjM2JUZicEZBLUY+NiNRJURfeTFGKC1GSDYjNyM3Iy1GTTYkRmJxSSVEX3kxRzYjL0ZTSS1fbjQ2MDYxNjU4NTZHRihGVS1GLTYkLUYzNidGXnBGQS1GPjYjUSN5MUYoRkFGXnItRkg2IzcjNyMtRk02JCwkKiZGYHFGYXFJI3kxR0YmRmFxRmFxRmpyLUZINiM3Iy1GYnM2IzckRmVzNyU3JEZfdEZPNyQ3IyIiJUZicTckRmV0RmN3LUYtNiQtRjM2Jy1GLTYkLUYzNiVGZm5GQUZELUZINiM3IzcjLUZNNiRGYm9GUEZVLUYtNiQtRjM2J0ZecEZBRmp2RkFGZXAtRkg2IzcjNyMtRk02JEZjd0ZjcUZVLUYtNiQtRjM2JUZbckZBRml1LUZINiM3IzcjLUZNNiRGaXJGYnYtRkg2IzcjLUZiczYjNyRGZXM3JTckRlt0RmJvNyRGYXRGY3c3JEZfeEZpcjclRmFzRml3Rmd6</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L355" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSJrRidGL0YyLUY+Ni5RIn5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGam5GVy1GLDYlUSNYNEYnRi9GMkY9LUYsNiVRImxGJ0YvRjJGZm4tRiw2JVEjWDdGJ0YvRjJGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSJrRidGL0YyLUY+Ni5RIn5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGam5GVy1GLDYlUSNYNEYnRi9GMkY9LUYsNiVRImxGJ0YvRjJGZm4tRiw2JVEjWDdGJ0YvRjJGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYnLUYzNiUtSSNtaUdGLjYjUSJrRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkE2I1EjeDBGKC1GRTYjUSgmbWludXM7RigtRjM2JS1GQTYjUSJsRihGREZILUZFNiNRJyZwbHVzO0YoRkhGRC1GQTYjUSVEX3gwRigtSSZfSG9sZEdGLjYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2JCwoKiZJImtHRigiIiJJI3gwR0YmRl5vRl5vKiZJImxHRihGXm9GX29GXm8hIiJGX29GXm9JJURfeDBHNiMvSSdfbG9jYWxHRiZJLV9uNDU0MTgxNzU2OEdGKEZTLUYtNiQtRjM2JS1GQTYjUSN4MUYoRkQtRkE2I1ElRF94MUYoLUZaNiM3IzcjLUZpbjYkSSN4MUdGJkklRF94MUc2Iy9GZm9JLV9uNDUyNDI4ODY0MEdGKEZTLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2Jy1JI21uR0YuNiNRIjJGKEZERkBGRC1GQTYjUSN5MEYoRkstRjM2JUZQRkRGW3JGRC1GQTYjUSVEX3kwRigtRlo2IzcjNyMtRmluNiQsJiooIiIjRl5vRl1vRl5vSSN5MEdGJkZeb0ZebyomRmFvRl5vRlxzRl5vRmJvSSVEX3kwRzYjL0Zmb0ktX240NTI0MjcxODcyR0YoRlMtRi02JC1GMzYnRkBGRC1GQTYjUSN5MUYoRkQtRkE2I1ElRF95MUYoLUZaNiM3IzcjLUZpbjYkKiZGXW9GXm9JI3kxR0YmRl5vSSVEX3kxRzYjL0Zmb0ktX240NTYyNzQ0NzA0R0YoRlMtRi02JC1GMzYnRlBGRC1GQTYjUSN5MkYoRkQtRkE2I1ElRF95MkYoLUZaNiM3IzcjLUZpbjYkKiZGYW9GXm9JI3kyR0YmRl5vSSVEX3kyRzYjL0Zmb0ktX240NTU4NjA5NjMyR0YoLUZaNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJIk1HRig3IjcnNyQ3I0Zeb0ZbbzckNyNGW3NGaHA3JDcjIiIkRmlyNyQ3IyIiJUZidDckNyMiIiZGaHVGYHY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiM0YnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiM0YnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjhGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyctSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZJLUYxNiQtRjc2I1EjZTNGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiRGSS1GMTYkLUklbXJvd0dGMjYlLUYxNiQtRjc2I1EjZTRGKC1GOzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTRHNiMvSSdfbG9jYWxHRiZJLV9uNDUzMjIyNjA0OEdGKC1JI21vR0YyNiNRJyZwbHVzO0YoLUYxNiQtRjc2I1EjZThGKC1GOzYjNyM3Iy1GYXA2I0kjZThHNiMvRmZwSS1fbjQ1MjI5NzYyMjRHRigtRjs2IzcjLUY/NiM3JEZCNyQ3JDcjIiIlRkk3JDcjIiIpRkktRjE2JC1GNzYjUSNlNkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZJNyUtRjE2JC1GZW82Jy1GMTYkRjYtRjs2IzcjNyMtRmFwNiNJI2UxRzYjL0ZmcEktX240NTczOTQzODQwR0YoRmhwRmdvRmhwLUYxNiQtRmVvNiUtSSNtbkdGMjYjUSIzRigtRmlwNiNRMSZJbnZpc2libGVUaW1lcztGKEZecS1GOzYjNyM3Iy1GYXA2JEZhb0ZncS1GOzYjNyMtRj82IzckRkI3JUZHRmJyNyRGZnJGYW8tRjE2JC1GNzYjUSNlNUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJkZJLUYxNiQtRjc2I1EjZTdGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIihGSTcjNyQ3J0Y+RlJGW29GXnJGYHM3JUZcdkZpdkZodw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlNEYnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U4RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSI0RidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjhGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDUyMjI5Nzk4NEdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTRGKC1GPTYjNyM3Iy1GQjYjSSNlNEc2Iy9GR0ktX240NTIyMjg4NjcyR0YoRkktRi42JC1GOTYjUSNlOEYoLUY9NiM3IzcjLUZCNiNJI2U4RzYjL0ZHSS1fbjQ1MjIyNzkzNjBHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIlRmNwNyQ3IyIiKUZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYW9GRUZFLUZCNi5RIjtGJ0ZFRkdGSkZMRk5GUEZSRlRGVi9GWlEsMC4yNzc3Nzc4ZW1GJ0ZmbkYrLUY2NiQtRiM2JS1GNjYmLUYjNjFGPi1GQjYuUSIrRidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRltxRmZuLUYsNiVRI2U0RidGL0YyRmZwLUkjbW5HRiQ2JFEiM0YnRkUtRkI2LlEifkYnRkVGR0ZpcEZMRk5GUEZSRlRGVi9GWkZYRmZuLUYsNiVRI2U4RidGL0YyRkEtRiw2JVEjZTdGJ0YvRjJGQUZgcUZkcS1GLDYlUSNlNUYnRi9GMkZhb0ZFRkVGY29GZm9GYW9GRUZFRmlvLUYjNiVGKy1GNjYkLUYjNiQtRjY2Ji1GIzYyRj5GZnBGXXFGZnBGYHFGZHFGaHFGQUY+RkFGaG5GQUZbb0ZBRl5vRkVGRUZjb0Zmb0ZFRkVGRS1GLDYjUSFGJ0Zhb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYW9GRUZFLUZCNi5RIjtGJ0ZFRkdGSkZMRk5GUEZSRlRGVi9GWlEsMC4yNzc3Nzc4ZW1GJ0ZmbkYrLUY2NiQtRiM2JS1GNjYmLUYjNjFGPi1GQjYuUSIrRidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRltxRmZuLUYsNiVRI2U0RidGL0YyRmZwLUkjbW5HRiQ2JFEiM0YnRkUtRkI2LlEifkYnRkVGR0ZpcEZMRk5GUEZSRlRGVi9GWkZYRmZuLUYsNiVRI2U4RidGL0YyRkEtRiw2JVEjZTdGJ0YvRjJGQUZgcUZkcS1GLDYlUSNlNUYnRi9GMkZhb0ZFRkVGY29GZm9GYW9GRUZFRmlvLUYjNiVGKy1GNjYkLUYjNiQtRjY2Ji1GIzYyRj5GZnBGXXFGZnBGYHFGZHFGaHFGQUY+RkFGaG5GQUZbb0ZBRl5vRkVGRUZjb0Zmb0ZFRkVGRS1GLDYjUSFGJ0Zhb0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTRGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGXHBGY3FGQkZCRmhuRltvRkJGQkZdb0Zgbw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDYwMjk5NjU0NEdGKEkjZTJHNiMvRjJJLV9uNDYwMjk5NjYwOEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNDYwMjk5NjY0MEdGKCwkRjxGOS83JEYvSSNlNEc2Iy9GMkktX240NjAyOTk2NjcyR0YoLCRGQ0Y5NyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDckIiIlPUYoSSZmYWxzZUdGJkVcW2whNyU3JDclIiIiIiIjRllGOTckNyVGWCIiJEZmbkY5NyQ3JUZYRlFGUUY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU2MTUxMTI2NEdGKEkjZTJHNiMvRjJJLV9uNDU2MTUxMTMyOEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDU2MTUxMTM2MEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7RlBGUCEiIzckNyVGOkZQRjtGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNUYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JkZkcEZocEZicUZCRkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlMkYnRjhGO0Y+RmVuRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRl1yRj4tRjU2JVEjZTRGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGXHBGaHJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGXXJGPkZicUZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZicUZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU1Mzc4MDU0NEdGKEkjZTNHNiMvRjJJLV9uNDU1Mzc4MDY0MEdGKCwkKiYiIiMiIiJGNEY7ISIiLzckRi9JI2U1RzYjL0YySS1fbjQ1NTM3ODA3MDRHRigsJComRjpGO0Y/RjtGOy83JEkjZTJHNiMvRjJJLV9uNDU1Mzc4MDYwOEdGKEY0LCRGNEY8LzckRkdJI2U0RzYjL0YySS1fbjQ1NTM3ODA2NzJHRigsJEZORjwvNyRGR0Y/LCRGP0Y8NyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDckIiImPUYoSSZmYWxzZUdGJkVcW2whNyc3JDclRjsiIiRGYG8hIiM3JDclRjtGaW5GaW5GOjckNyVGOkZgb0Zgb0Y8NyQ3JUY6IiIlRmhvRjw3JDclRjpGaW5GaW5GPA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L353" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRj0tRiw2JVEjWDJGJ0YvRjJGNS1GLDYlUSNYM0YnRi9GMkY1LUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1g0RidGL0YyLUY2Ni5RIitGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm9GUC1GLDYlUSNYOEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RjUtRiw2JVEjWDZGJ0YvRjItRjY2LlEiO0YnRjlGO0Y+RkBGQkZERkZGSEZKL0ZOUSwwLjI3Nzc3NzhlbUYnRlBGWC1GZm42JC1GIzYqRitGXW9Gam5GXW8tSSNtbkdGJDYkUSIzRidGOS1GNjYuUSJ+RidGOUY7RmBvRkBGQkZERkZGSEZKL0ZORkxGUEZkb0Y5RjlGNUZYLUZmbjYkLUYjNidGZXBGaXAtRiw2JVEjWDVGJ0YvRjJGZ29GOUY5RjUtRiw2JVEjWDdGJ0YvRjJGaXBGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRj0tRiw2JVEjWDJGJ0YvRjJGNS1GLDYlUSNYM0YnRi9GMkY1LUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1g0RidGL0YyLUY2Ni5RIitGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm9GUC1GLDYlUSNYOEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RjUtRiw2JVEjWDZGJ0YvRjItRjY2LlEiO0YnRjlGO0Y+RkBGQkZERkZGSEZKL0ZOUSwwLjI3Nzc3NzhlbUYnRlBGWC1GZm42JC1GIzYqRitGXW9Gam5GXW8tSSNtbkdGJDYkUSIzRidGOS1GNjYuUSJ+RidGOUY7RmBvRkBGQkZERkZGSEZKL0ZORkxGUEZkb0Y5RjlGNUZYLUZmbjYkLUYjNidGZXBGaXAtRiw2JVEjWDVGJ0YvRjJGZ29GOUY5RjUtRiw2JVEjWDdGJ0YvRjJGaXBGZ29GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyctSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gwRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ2MzIyNDE4MjRHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUY6NiNRI3gxRihGPS1GOjYjUSVEX3gxRigtRkU2IzcjNyMtRko2JEkjeDFHRiZJJURfeDFHNiMvRlBJLV9uNDYzNDI2Mjk0NEdGKC1GRTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSJNR0YoNyI3JDckNyMiIiJGTDckNyMiIiNGX28tRi02JC1GMzYlLUYtNiQtRjM2JS1GOjYjUSN5MEYoRj1GQS1GRTYjNyM3Iy1GSjYkSSN5MEdGJkZNRlItRi02JC1GMzYlLUY6NiNRI3kxRihGPUZmbi1GRTYjNyM3Iy1GSjYkSSN5MUdGJkZgby1GRTYjNyMtRmhvNiM3JEZbcDckNyRGYXBGZ3E3JEZkcEZlci1GLTYkLUYzNiUtRi02JC1GMzYlRlxyRj1GQS1GRTYjNyM3Iy1GSjYkRmVyRk1GUi1GLTYkLUYzNiUtRjo2I1EjeTJGKEY9RmZuLUZFNiM3IzcjLUZKNiRJI3kyR0YmRmBvLUZFNiM3Iy1GaG82IzckRltwNyQ3JEZhcEZlcjckRmRwRmp0LUYtNiQtRjM2KS1GLTYkLUYzNiVGXnFGPS1GOjYjUSVEX3kwRigtRkU2IzcjNyMtRko2JEZncUklRF95MEc2Iy9GUEktX240MzczNzAyNTkyR0YoRlItRi02JC1GMzYlRlxyRj0tRjo2I1ElRF95MUYoLUZFNiM3IzcjLUZKNiRGZXJJJURfeTFHNiMvRlBJLV9uNDM3NDQ0Mjg4MEdGKEZSLUYtNiQtRjM2JUZhdEY9LUY6NiNRJURfeTJGKC1GRTYjNyM3Iy1GSjYkRmp0SSVEX3kyRzYjL0ZQSS1fbjQzNzQ5NzgyNDBHRihGUi1GLTYkLUYzNiUtRjo2I1EjeTNGKEY9LUY6NiNRJURfeTNGKC1GRTYjNyM3Iy1GSjYkSSN5M0dGJkklRF95M0c2Iy9GUEktX240NDk0NzEwNzUyR0YoLUZFNiM3Iy1GaG82IzckRltwNyY3JDcjIiIkRmdxNyQ3IyIiJUZlcjckNyMiIiZGanQ3JDcjIiInRlt6LUYtNiQtRjM2JS1GLTYkLUYzNiVGYXRGPUZBLUZFNiM3IzcjLUZKNiRGanRGTUZSLUYtNiQtRjM2JUZfeUY9RmZuLUZFNiM3IzcjLUZKNiRGW3pGYG8tRkU2IzcjLUZobzYjNyRGW3A3JDckRmFwRmp0NyRGZHBGW3o3J0Znb0ZpckZedUZjekZeXWw=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYuLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EjeDBGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj42I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ1NDg2NTU0ODhHRigtRjY2I1EnJnBsdXM7RigtRi02JC1GMzYlLUY+NiNRI3gxRihGQS1GPjYjUSVEX3gxRigtRkg2IzcjNyMtRk02JEkjeDFHRiZJJURfeDFHNiMvRlNJLV9uNDU2MTEwOTEyMEdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiM0YoRkEtRj42I1EjeTBGKEZBLUY+NiNRJURfeTBGKC1GSDYjNyM3Iy1GTTYkLCQqJiIiJCIiIkkjeTBHRiZGYXFGYXFJJURfeTBHNiMvRlNJLV9uNDU2MTMyODAwMEdGKEZnby1GLTYkLUYzNiUtRj42I1EjeTFGKEZBLUY+NiNRJURfeTFGKC1GSDYjNyM3Iy1GTTYkSSN5MUdGJkklRF95MUc2Iy9GU0ktX240NTMyNTAwNDE2R0YoRlUtRi02JC1GMzYlLUY+NiNRI3kyRihGQS1GPjYjUSVEX3kyRigtRkg2IzcjNyMtRk02JEkjeTJHRiZJJURfeTJHNiMvRlNJLV9uNDYxODA3NTc0NEdGKEZVLUYtNiQtRjM2J0ZecEZBLUY+NiNRI3kzRihGQS1GPjYjUSVEX3kzRigtRkg2IzcjNyMtRk02JCwkKiZGYHFGYXFJI3kzR0YmRmFxRmFxSSVEX3kzRzYjL0ZTSS1fbjQ2MTc2OTY1MTJHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkiTUdGKDciNyg3JDcjRmFxLCRGTyEiIjckNyMiIiNGYm83JDcjRmBxLCRGX3FGZ3Y3JDcjIiIlLCRGZ3JGZ3Y3JDcjIiImRlx0NyQ3IyIiJ0ZhdS1GLTYkLUYzNiktRi02JC1GMzYlRj1GQUZpbi1GSDYjNyM3Iy1GTTYkRk9GY29GVS1GLTYkLUYzNiVGYnBGQUZeci1GSDYjNyM3Iy1GTTYkRmJxRmhyRlUtRi02JC1GMzYnLUZfcDYjUSIyRihGQUZbckZBRmNzLUZINiM3IzcjLUZNNiQsJComRmp2RmFxRmdyRmFxRmFxRl10RlUtRi02JC1GMzYnRl5wRkFGYHNGQUZodC1GSDYjNyM3Iy1GTTYkLCQqJkZgcUZhcUZcdEZhcUZhcUZkdS1GSDYjNyMtRlx2NiM3JEZfdjcmNyRGaXZGTzckRl93RmJxNyRGY3dGXXo3JEZmd0Zpei1GLTYkLUYzNiktRi02JC1GMzYlRmZuRkFGRC1GSDYjNyM3Iy1GTTYkRmJvRlBGVS1GLTYkLUYzNidGXnBGQUZbckZBRmVwLUZINiM3IzcjLUZNNiQsJComRmBxRmFxRmdyRmFxRmFxRmNxRlUtRi02JC1GMzYnRmR5RkFGYHNGQUZeci1GSDYjNyM3Iy1GTTYkLCQqJkZqdkZhcUZcdEZhcUZhcUZockZVLUYtNiQtRjM2JUZldEZBRmNzLUZINiM3IzcjLUZNNiRGY3VGXXQtRkg2IzcjLUZcdjYjNyRGX3Y3JjckRmV2RmJvNyRGXHdGXl1sNyRGX3dGal1sNyRGY3dGY3U3JUZbdkZeW2xGaV5s</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L268" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L264" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMUYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L267" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjlGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIqNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L272" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L271" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNygtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZJLUYxNiQtRjc2I1EjZTNGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiRGSS1GMTYkLUY3NiNRI2U0RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiIlRkktRjE2JC1JJW1yb3dHRjI2JS1GMTYkLUY3NiNRI2U1RigtRjs2IzcjNyMtSStfREdwcm9kdWN0R0YoNiNJI2U1RzYjL0knX2xvY2FsR0YmSS1fbjQ2MjYxMTUxMDRHRigtSSNtb0dGMjYjUScmcGx1cztGKC1GMTYkLUY3NiNRI2U5RigtRjs2IzcjNyMtRmBxNiNJI2U5RzYjL0ZlcUktX240NjI2MTIyMjQwR0YoLUY7NiM3Iy1GPzYjNyRGQjckNyQ3IyIiJkZJNyQ3IyIiKkZJLUYxNiQtRjc2I1EjZTdGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIihGSTclLUYxNiQtRmRwNictRjE2JEY2LUY7NiM3IzcjLUZgcTYjSSNlMUc2Iy9GZXFJLV9uNDYxMDE0NDIyNEdGKEZncS1GMTYkLUZkcDYlLUkjbW5HRjI2I1EiMkYoLUZocTYjUTEmSW52aXNpYmxlVGltZXM7RihGaHAtRjs2IzcjNyMtRmBxNiRGWEZicUZncS1GMTYkLUZkcDYlLUZcdjYjUSI0RihGX3ZGXXItRjs2IzcjNyMtRmBxNiRGYHBGZnItRjs2IzcjLUY/NiM3JEZCNyVGRzckRmJzRlg3JEZlc0ZgcC1GMTYkLUY3NiNRI2U2RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiInRkktRjE2JC1GNzYjUSNlOEYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKUZJNyM3JDcoRj5GUkZbb0Zqb0Zdc0ZfdDclRmh3RmZ4RmV5</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L266" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlNUYnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U5RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSI1RidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjlGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDYzNzM3NjU3NkdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTVGKC1GPTYjNyM3Iy1GQjYjSSNlNUc2Iy9GR0ktX240NjM3MzgzNjQ4R0YoRkktRi42JC1GOTYjUSNlOUYoLUY9NiM3IzcjLUZCNiNJI2U5RzYjL0ZHSS1fbjQ2MTc2MDcwNDBHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiImRmNwNyQ3IyIiKkZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L273" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjMtRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U0RidGL0YyRkEtRiw2JVEjZTdGJ0YvRjJGQUY+LUZCNi5RIitGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGaW9GZm4tRiw2JVEjZTVGJ0YvRjJGZG8tRiw2JVEjZTlGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcEZFRkUtRkI2LlEiO0YnRkVGR0ZKRkxGTkZQRlJGVEZWL0ZaUSwwLjI3Nzc3NzhlbUYnRmZuRistRjY2JC1GIzYkLUY2NiYtRiM2KkZobkZBRltvRkFGXm9GQUZhb0ZFRkVGY3BGZnBGRUZFRmlwRistRjY2JC1GIzYlLUY2NiYtRiM2OUY+RmRvLUkjbW5HRiQ2JFEiMkYnRkUtRkI2LlEifkYnRkVGR0Znb0ZMRk5GUEZSRlRGVi9GWkZYRmZuRltwRmRvLUZfcjYkUSI0RidGRUZickZecEZBLUYsNiVRI2U4RidGL0YyRkFGZnJGYnItRiw2JVEjZTZGJ0YvRjJGQUY+RmRvRltwRmRvRl5wRmFwRkVGRUZjcEZmcEZhcEZFRkVGaXBGKy1GNjYkLUYjNiQtRjY2Ji1GIzY7LUZCNi5RKiZ1bWludXMwO0YnRkVGR0Znb0ZMRk5GUEZSRlRGaG9Gam9GZm5GPi1GQjYuUSgmbWludXM7RidGRUZHRmdvRkxGTkZQRlJGVEZob0Zqb0ZmbkZeckZickZeb0Zkb0ZeckZickZecEZBRj5GZG9GXnJGYnJGXm9GQUZobkZBRltvRkFGXm9GQUZhb0ZFRkVGY3BGZnBGRUZFRmFwRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjMtRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U0RidGL0YyRkEtRiw2JVEjZTdGJ0YvRjJGQUY+LUZCNi5RIitGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGaW9GZm4tRiw2JVEjZTVGJ0YvRjJGZG8tRiw2JVEjZTlGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcEZFRkUtRkI2LlEiO0YnRkVGR0ZKRkxGTkZQRlJGVEZWL0ZaUSwwLjI3Nzc3NzhlbUYnRmZuRistRjY2JC1GIzYkLUY2NiYtRiM2KkZobkZBRltvRkFGXm9GQUZhb0ZFRkVGY3BGZnBGRUZFRmlwRistRjY2JC1GIzYlLUY2NiYtRiM2OUY+RmRvLUkjbW5HRiQ2JFEiMkYnRkUtRkI2LlEifkYnRkVGR0Znb0ZMRk5GUEZSRlRGVi9GWkZYRmZuRltwRmRvLUZfcjYkUSI0RidGRUZickZecEZBLUYsNiVRI2U4RidGL0YyRkFGZnJGYnItRiw2JVEjZTZGJ0YvRjJGQUY+RmRvRltwRmRvRl5wRmFwRkVGRUZjcEZmcEZhcEZFRkVGaXBGKy1GNjYkLUYjNiQtRjY2Ji1GIzY7LUZCNi5RKiZ1bWludXMwO0YnRkVGR0Znb0ZMRk5GUEZSRlRGaG9Gam9GZm5GPi1GQjYuUSgmbWludXM7RidGRUZHRmdvRkxGTkZQRlJGVEZob0Zqb0ZmbkZeckZickZeb0Zkb0ZeckZickZecEZBRj5GZG9GXnJGYnJGXm9GQUZobkZBRltvRkFGXm9GQUZhb0ZFRkVGY3BGZnBGRUZFRmFwRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTRGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGXHBGY3FGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+LUY1NiVRI2U1RidGOEY7RmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRl5yRkJGQkZobkZbb0ZCRkJGXW9GYG8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU1Mzc4MTEyMEdGKEkjZTJHNiMvRjJJLV9uNDU1Mzc4MTE4NEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNDU1Mzc4MTIxNkdGKCwkRjxGOS83JEYvSSNlNEc2Iy9GMkktX240NTIwMTA4MDMyR0YoLCRGQ0Y5LzckRi9JI2U1RzYjL0YySS1fbjQ1MjAxMDgwNjRHRigsJEZKRjk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoUSNMMUYoNyQiIic9RihJJmZhbHNlR0YmRVxbbCE3JjckNyUiIiIiIiNGam5GOTckNyVGaW4iIiRGXW9GOTckNyVGaW4iIiVGYG9GOTckNyVGaW4iIiZGY29GOQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2JC9JJW9wZW5HRipRJyZsc3FiO0YoL0kmY2xvc2VHRipRJyZyc3FiO0Yo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3IjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJT1GKEkmZmFsc2VHRiZFXFtsIUYs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY2MTY2NjYyNEdGKEkjZTJHNiMvRjJJLV9uNDY2MTY2NjY4OEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDY2MTY2NjcyMEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJT1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7IiIkRlkhIiM3JDclRjpGWUY7Rjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZLUYsNiYtSSNtbkdGJDYkUSIzRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZicUZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTVGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvRl1yRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTZGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiZGZHBGaHBGZnJGQkZCRj4tRiw2Ji1GIzYmLUYsNigtRjU2JVEjZTJGJ0Y4RjtGPkZlbkZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZhc0Y+RmJxRmhuRltvRkJGQkZdb0Zgb0Zjb0ZlcUZCRj4tRiw2Ji1GIzYmLUYsNihGYXNGPkZdckZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZdckZCRkJGPi1GLDYmLUYjNiYtRiw2KEZhc0Y+RmZyRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmZyRkJGQkZobkZbb0ZCRkJGXW9GYG8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ki83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY0MjIyNjc4NEdGKEkjZTNHNiMvRjJJLV9uNDY0MjIyNjg4MEdGKCwkKiYiIiQiIiJGNEY7ISIiLzckRi9JI2U0RzYjL0YySS1fbjQ2NDIyMjY5MTJHRigsJEY/RjwvNyRGL0kjZTVHNiMvRjJJLV9uNDY0MjIyNjk0NEdGKEZGLzckRi9JI2U2RzYjL0YySS1fbjQ2NDIyMjY5NzZHRigsJComRjpGO0ZMRjtGOy83JEkjZTJHNiMvRjJJLV9uNDY0MjIyNjg0OEdGKEY0LCRGNEY8LzckRlRGP0ZDLzckRlRGRiwkRkZGPC83JEZURkwsJEZMRjw3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoUSNMMUYoNyQiIic9RihJJmZhbHNlR0YmRVxbbCE3KjckNyVGO0Y6RjohIiQ3JDclRjsiIiVGXnBGPDckNyVGOyIiJkZhcEY7NyQ3JUY7RmRvRmRvRjo3JDclIiIjRjpGOkY8NyQ3JUZmcEZecEZecEY8NyQ3JUZmcEZhcEZhcEY8NyQ3JUZmcEZkb0Zkb0Y8</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L358" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYNUYnRi9GMkY9LUYsNiVRI1g5RidGL0YyRkFGQS1GPjYuUSI7RidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNi1GOkY9LUkjbW5HRiQ2JFEiMkYnRkEtRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUEZdby9GVkZeb0ZXRllGPS1GZm82JFEiNEYnRkFGaW9GZm4vJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYuUSIsRidGQUZDRlxvRkhGSkZMRk5GUEZdby9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1g4RidGL0YyRmJwLUYsNiVRI1g2RidGL0YyRmJwRistRjY2JC1GIzYsRjpGPUZlb0Zpb0ZZLUY+Ni5RKCZtaW51cztGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRldGZW9GaW9GZm5GQUZBRmluLUYsNiVRI1gyRidGL0YyRmJwLUYsNiVRI1gzRidGL0YyRmJwLUYsNiVRI1g0RidGL0YyRmJwLUYsNiVRI1g3RidGL0YyRmBwRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYuUSIrRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYNUYnRi9GMkY9LUYsNiVRI1g5RidGL0YyRkFGQS1GPjYuUSI7RidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNi1GOkY9LUkjbW5HRiQ2JFEiMkYnRkEtRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUEZdby9GVkZeb0ZXRllGPS1GZm82JFEiNEYnRkFGaW9GZm4vJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYuUSIsRidGQUZDRlxvRkhGSkZMRk5GUEZdby9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1g4RidGL0YyRmJwLUYsNiVRI1g2RidGL0YyRmJwRistRjY2JC1GIzYsRjpGPUZlb0Zpb0ZZLUY+Ni5RKCZtaW51cztGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRldGZW9GaW9GZm5GQUZBRmluLUYsNiVRI1gyRidGL0YyRmJwLUYsNiVRI1gzRidGL0YyRmJwLUYsNiVRI1g0RidGL0YyRmJwLUYsNiVRI1g3RidGL0YyRmBwRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYvLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gwRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3gwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ1ODUxOTczNDRHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUY6NiNRI3gxRihGPS1GOjYjUSVEX3gxRigtRkU2IzcjNyMtRko2JEkjeDFHRiZJJURfeDFHNiMvRlBJLV9uNDUyMzI4NjMwNEdGKEZSLUYtNiQtRjM2JS1GOjYjUSN5MEYoRj0tRjo2I1ElRF95MEYoLUZFNiM3IzcjLUZKNiRJI3kwR0YmSSVEX3kwRzYjL0ZQSS1fbjQ1NzY5MjcwMDhHRihGUi1GLTYkLUYzNiUtRjo2I1EjeTFGKEY9LUY6NiNRJURfeTFGKC1GRTYjNyM3Iy1GSjYkSSN5MUdGJkklRF95MUc2Iy9GUEktX240NTU4MDY3MzI4R0YoRlItRi02JC1GMzYlLUY6NiNRI3kyRihGPS1GOjYjUSVEX3kyRigtRkU2IzcjNyMtRko2JEkjeTJHRiZJJURfeTJHNiMvRlBJLV9uNDU3NjIzNjAzMkdGKEZSLUYtNiQtRjM2JS1GOjYjUSN5M0YoRj0tRjo2I1ElRF95M0YoLUZFNiM3IzcjLUZKNiRJI3kzR0YmSSVEX3kzRzYjL0ZQSS1fbjQ1NzczNDE3NjBHRihGUi1GLTYkLUYzNiUtRjo2I1EjeTRGKEY9LUY6NiNRJURfeTRGKC1GRTYjNyM3Iy1GSjYkSSN5NEdGJkklRF95NEc2Iy9GUEktX240NTE5MzQ0NDE2R0YoLUZFNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJIk1HRig3IjcpNyQ3IyIiIkZMNyQ3IyIiI0ZfbzckNyMiIiRGZHA3JDcjIiIlRmlxNyQ3IyIiJkZeczckNyMiIidGY3Q3JDcjIiIoRmh1Rl92</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRI3kwRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1ElRF94MEYoLUkmX0hvbGRHRi42IzcjNyMtSStfREdwcm9kdWN0R0YoNiRJI3kwR0YmSSVEX3gwRzYjL0knX2xvY2FsR0YmSS1fbjQ2MDUyMzk5MzZHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUY6NiNRI3kxRihGPS1GOjYjUSVEX3gxRigtRkU2IzcjNyMtRko2JEkjeTFHRiZJJURfeDFHNiMvRlBJLV9uNDY0MzcxOTQ4OEdGKC1GRTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSJNR0YoNyI3JDckNyMiIiJGTDckNyMiIiNGX28tRi02JC1GMzYlLUYtNiQtRjM2JUZZRj1GQS1GRTYjNyM3Iy1GSjYkRl9vRk1GUi1GLTYkLUYzNiUtRjo2I1EjeTJGKEY9RmZuLUZFNiM3IzcjLUZKNiRJI3kyR0YmRmBvLUZFNiM3Iy1GaG82IzckRltwNyQ3JEZhcEZfbzckRmRwRmFyLUYtNiQtRjM2JS1GLTYkLUYzNiVGaHFGPUZBLUZFNiM3IzcjLUZKNiRGYXJGTUZSLUYtNiQtRjM2JS1GOjYjUSN5M0YoRj1GZm4tRkU2IzcjNyMtRko2JEkjeTNHRiZGYG8tRkU2IzcjLUZobzYjNyRGW3A3JDckRmFwRmFyNyRGZHBGZnQtRi02JC1GMzYlLUYtNiQtRjM2JUZddEY9RkEtRkU2IzcjNyMtRko2JEZmdEZNRlItRi02JC1GMzYlLUY6NiNRI3k0RihGPUZmbi1GRTYjNyM3Iy1GSjYkSSN5NEdGJkZgby1GRTYjNyMtRmhvNiM3JEZbcDckNyRGYXBGZnQ3JEZkcEZbdzcmRmdvRmVyRmp0Rl93</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L275" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEkc29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZVNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlU2JC1GIzYsLUYsNiVRJ2NvZWZmc0YnRi9GMi1GVTYkLUYjNictRiw2JVEnZXhwYW5kRidGL0YyLUZVNiQtRiM2JS1GLDYlUSVldmFsRidGL0YyLUZVNiQtRiM2Jy1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUZVNiQtRiM2Jy1GLDYlUSJYRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSNFUUYnRi9GMi1GVTYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5Rl1xLUYsNiVRJHJuc0YnRi9GMkY5RjlGOUY5Rl1xLUZVNiYtRiM2KC1GLDYlUSJhRidGL0YyRl1xLUYsNiVRImJGJ0YvRjJGXXEtRiw2JVEpJmxhbWJkYTtGJy9GMEY9RjlGOUY5L0ZgclEifGZyRicvRmNyUSJ8aHJGJ0Y5RjlGXXFGXHItRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRk8tRiw2JVElbm9wc0YnRi9GMi1GVTYkLUYjNiRGZXFGOUY5RjlGOUY5RjlGZnNGaHMtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJWZyZWVGJ0YvRjJGNS1GVTYmLUYjNiVGXnVGYXVGOUY5RmZzRmhzRmN1LUY2NjBRJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGY3ZGO0Y+RkBGQkZERkZGSEZhcUZmdEZPLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXFGZnRGTy1GLDYlUSJpRidGL0YyRmZ2LUY2NjBRI3RvRidGYHZGYnZGZHZGO0Y+RkBGQkZERkZGSEZhcUZmdEZPRmZ2Rmd0LUZVNiQtRiM2JUYrRmF1RjlGOUZmdi1GNjYwUSNkb0YnRmB2RmJ2RmR2RjtGPkZARkJGREZGRkhGYXFGZnRGT0Zmdi1GNjYwUSNpZkYnRmB2RmJ2RmR2RjtGPkZARkJGREZGRkhGYXFGZnRGT0Zmdi1GLDYlUSRsaHNGJ0YvRjItRlU2JC1GIzYmRistRlU2Ji1GIzYlRml2RmF1RjlGOUZfckZickZhdUY5RjlGanMtRiw2JVEkcmhzRidGL0YyRlx4RmZ2LUY2NjBRJXRoZW5GJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GZnZGZnVGNS1GVTYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlU2JC1GIzYlRmZ1RmF1RjlGOUZdcUZpd0ZceEZhdUY5RjlGZnNGaHNGY3UtRjY2MFEjZmlGJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GY3UtRjY2MFEjb2RGJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GY3UtRiw2JVEiZEYnRi9GMkY1Rmd0RmF5RmF1Rjk=">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L280" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8vJSllcXVhbGl0eUdGQC1JKG1mZW5jZWRHRiQ2Ji1GLDYoLUZVNiYtRiw2Ji1GIzYkLUYsNigtRiM2JC1GLzYlUSNlMUYnRjJGNS1GVTYmLUYsNiYtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZdcEZSLUZVNiQtRiw2JkZdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPEZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjk2LlEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJxRlItRiM2JC1GLzYlUSNlM0YnRjJGNS1GVTYmLUYsNiYtRiw2KEZmb0Zpby1GVTYkLUYsNiZGZnFGY3BGZnBGPEY8RmNwRmZwRjxGY3BGZnBGPEY8RmhwRltxRl5xLUYjNiQtRi82JVEjZTdGJ0YyRjUtRlU2Ji1GLDYmLUYsNihGZm9GaW8tRlU2JC1GLDYmRmVyRmNwRmZwRjxGPEZjcEZmcEY8RmNwRmZwRjxGPEZocEZbcUY8LUYsNigtRi82JVEkX0RHRidGMkY1RmlvLUZVNiQtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LlEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0ZccC9GUVEsMC4zMzMzMzMzZW1GJ0ZSLUYvNiVRJGFsZ0YnRjJGNUZndC1GVTYmLUYsNiYtRi82I1EhRidGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZndC1GVTYmLUYsNiotRlU2Ji1GLDYoLUZVNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmNwRmZwRjxGPEZocEZbcUZndEZjdkZjcEZmcEY8RjxGaHBGW3FGZ3QtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GZHY2JFEiM0YnRjxGY3BGZnBGPEY8RmhwRltxRmd0RmN2RmNwRmZwRjxGPEZocEZbcUZndC1GVTYmLUYsNigtRlU2Ji1GLDYmLUZkdjYkUSI3RidGPEZjcEZmcEY8RjxGaHBGW3FGZ3RGY3ZGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGY3BGZnBGPEY8L0ZpcFEnJmxzcWI7RicvRlxxUScmcnNxYjtGJ0ZndC1GVTYmLUYsNjAtRiM2JC1GLDYmRltvRl5xRmNyRjwtRiw2KEZkc0Zpby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl90Rmd0LUZVNiYtRiw2KEZbdkZndEZid0ZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZjcEZmcEY8Rmd0LUYjNiQtRi82JVEjZTJGJ0YyRjUtRiw2KEZkc0Zpby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl90Rmd0LUZVNiYtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYmLUZkdjYkUSIyRidGPEZjcEZmcEY8RjxGaHBGW3FGZ3RGY3ZGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGZ3QtRiM2JC1GLDYmRmRxRl5xLUYjNiQtRiw2JkZiW2wtRjk2LlExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0ZccEZecEZSRmVyRjwtRlU2Ji1GLDYmLUYsNihGZm9GaW8tRlU2JC1GLDYoRmJbbEZndEZlckZjcEZmcEY8RjxGY3BGZnBGPEZjcEZmcEY8RjxGaHBGW3FGPC1GLDYoRmRzRmlvLUZVNiQtRiw2Ji1GVTYmLUYsNihGX3RGZ3QtRlU2Ji1GLDYoRmd2Rmd0LUZVNiYtRiw2KEZmd0ZndEZiW2xGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGZ3QtRiM2JC1GLzYlUSNlNEYnRjJGNS1GLDYoRmRzRmlvLUZVNiQtRiw2Ji1GVTYmLUYsNihGX3RGZ3QtRlU2Ji1GLDYmLUZVNiYtRiw2KC1GVTYmLUYsNiYtRmR2NiRRIjRGJ0Y8RmNwRmZwRjxGPEZocEZbcUZndEZjdkZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGY3BGZnBGPEZndC1GIzYkLUYvNiVRI2U1RidGMkY1LUYsNihGZHNGaW8tRlU2JC1GLDYmLUZVNiYtRiw2KEZfdEZndC1GVTYmLUYsNiYtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GZHY2JFEiNUYnRjxGY3BGZnBGPEY8RmhwRltxRmd0RmN2RmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZjcEZmcEY8Rmd0LUYjNiQtRi82JVEjZTZGJ0YyRjUtRiw2KEZkc0Zpby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl90Rmd0LUZVNiYtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYmLUZkdjYkUSI2RidGPEZjcEZmcEY8RjxGaHBGW3FGZ3RGY3ZGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcUZjcEZmcEY8RjxGaHBGW3FGY3BGZnBGPEY8RmNwRmZwRjxGY3BGZnBGPEY8Rl14Rl94RmNwRmZwRjxGPEZdeEZfeEY8LUZVNiYtRiw2KC1GVTYmLUYsNiZGYnNGY3BGZnBGPEY8RmhwRltxRmd0LUZVNiYtRiw2MEZpeEZndEZcekZndEZqXGxGZ3RGYV5sRmd0Rl9gbEZndEZdYmxGY3BGZnBGPEY8RmhwRltxRmNwRmZwRjxGPEZocEZbcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMjYnLUYxNiQtSSNtaUdGMjYjUSNlMUYoLUkmX0hvbGRHRjI2IzcjNyMtSStfREdwcm9kdWN0R0YoNiNJI2UxRzYjL0knX2xvY2FsR0YmSS1fbjQ1MjExNzkxMzZHRigtSSNtb0dGMjYjUScmcGx1cztGKC1GMTYkLUY8NiNRI2UzRigtRkA2IzcjNyMtRkU2I0kjZTNHNiMvRkpJLV9uNDU0Nzk3OTEwNEdGKEZMLUYxNiQtRjw2I1EjZTdGKC1GQDYjNyM3Iy1GRTYjSSNlN0c2Iy9GSkktX240NDg3OTcxODQwR0YoLUZANiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRmZwNyQ3IyIiJEZmcDckNyMiIihGZnA3KC1GMTYkLUY3NiVGOUZMRmluLUZANiM3Iy1GXHA2IzckRl9wNyRGZHBGanAtRjE2JC1GPDYjUSNlMkYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiIjRmZwLUYxNiQtRjc2JUZQRkwtRjE2JC1GNzYlLUkjbW5HRjI2I1EiMkYoLUZNNiNRMSZJbnZpc2libGVUaW1lcztGKEZbby1GQDYjNyM3Iy1GRTYkRmdyRmRvLUZANiM3Iy1GXHA2IzckRl9wNyRGZ3A3JEZbcUZnci1GMTYkLUY8NiNRI2U0RigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyMiIiVGZnAtRjE2JC1GPDYjUSNlNUYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiImRmZwLUYxNiQtRjw2I1EjZTZGKC1GQDYjNyMtRlxwNiM3JEZfcDcjNyQ3IyIiJ0ZmcDcjNyRGam83KEZlcUZhckZgdEZddUZcdkZbdw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSIzRidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDUwNDczMDc1MkdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX240NDk4Mzg0OTI4R0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjQ0OTgzOTIwMDBHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIkRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZKLUYsNiVRI2UxRidGL0YyLUZFNi5RIitGJ0ZCRkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRl9vRmZuRj5GRC1GLDYlUSNlN0YnRi9GMi1GRTYuUSIsRidGQkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRmZuRj5GRC1GLDYlUSNlNkYnRi9GMkZkby1GLDYlUSNlNEYnRi9GMkZkby1GLDYlUSNlM0YnRi9GMkZbb0Y+RkRGYW8tRkU2LlEoJm1pbnVzO0YnRkJGSEZLRk1GT0ZRRlNGVUZeb0Zgb0Zmbi1GNjYkLUYjNidGaG5GW29GYW8vJStleGVjdXRhYmxlR0ZKRkJGQkZkby1GLDYlUSNlNUYnRi9GMkZkby1GLDYlUSNlMkYnRi9GMkZqcEZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGQkZCLUYsNiNRIUYnRmpwRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZKLUYsNiVRI2UxRidGL0YyLUZFNi5RIitGJ0ZCRkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRl9vRmZuRj5GRC1GLDYlUSNlN0YnRi9GMi1GRTYuUSIsRidGQkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRmZuRj5GRC1GLDYlUSNlNkYnRi9GMkZkby1GLDYlUSNlNEYnRi9GMkZkby1GLDYlUSNlM0YnRi9GMkZbb0Y+RkRGYW8tRkU2LlEoJm1pbnVzO0YnRkJGSEZLRk1GT0ZRRlNGVUZeb0Zgb0Zmbi1GNjYkLUYjNidGaG5GW29GYW8vJStleGVjdXRhYmxlR0ZKRkJGQkZkby1GLDYlUSNlNUYnRi9GMkZkby1GLDYlUSNlMkYnRi9GMkZqcEZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGQkZCLUYsNiNRIUYnRmpwRkI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlNEYnRjhGO0Y+LUY1NiVRI2U1RidGOEY7RmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYmRlxwRmBwRmZyRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmNyRj4tRjU2JVEjZTZGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGX3EtRiw2JkZccEZgcEZhc0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmZyRj5GYXNGaG5GW29GQkZCRl1vRmBvRmNvRmNyRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDUyODQxMDkxMkdGKEkjZTJHNiMvRjJJLV9uNDUyODQxMDk3NkdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDUyODQxMTAwOEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLy83JEkjZTRHNiMvRjJJLV9uNDUyODQxMTA0MEdGKEkjZTVHNiMvRjJJLV9uNDUyODQxMTA3MkdGKCwkKiZGOkY7Rk1GO0Y7LzckRklJI2U2RzYjL0YySS1fbjQ1Mjg0MTExMDRHRigsJComRjpGO0ZVRjtGRC83JEZNRlVGSTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJz1GKEkmZmFsc2VHRiZFXFtsITcoNyQ3JUY7RjpGOkY6NyQ3JUY7IiIkRmlvISIjNyQ3JUY6RmlvRjtGOzckNyUiIiUiIiZGYHBGOjckNyVGX3BGYG9GYG9Gam83JDclRmBwRmBvRl9wRjs=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiM0YnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiM0YnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZJLUYxNiQtSSVtcm93R0YyNiUtRjE2JC1GNzYjUSNlM0YoLUY7NiM3IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNlM0c2Iy9JJ19sb2NhbEdGJkktX240OTEzNDkxMjY0R0YoLUkjbW9HRjI2I1EnJnBsdXM7RigtRjE2JC1GNzYjUSNlN0YoLUY7NiM3IzcjLUZibzYjSSNlN0c2Iy9GZ29JLV9uNTEyNDEyNzAwOEdGKC1GOzYjNyMtRj82IzckRkI3JDckNyMiIiRGSTckNyMiIihGSS1GMTYkLUY3NiNRI2U1RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiImRkk3JS1GMTYkLUZmbjYnLUYxNiRGNi1GOzYjNyM3Iy1GYm82I0kjZTFHNiMvRmdvSS1fbjQ4NjExNDA4MDBHRihGaW8tRjE2JC1JJm1mcmFjR0YyNiRGam4tSSNtbkdGMjYjUSIyRigtRjs2IzcjNyMtRmJvNiQjRklGWEZkb0Zpby1GMTYkLUZcdDYkLUZmbjYlLUZfdDYjUSIzRigtRmpvNiNRMSZJbnZpc2libGVUaW1lcztGKEZfcEZedC1GOzYjNyM3Iy1GYm82JCNGZXFGWEZocC1GOzYjNyMtRj82IzckRkI3JUZHNyRGZHFGaHQ3JEZncUZbdi1GMTYkLUY3NiNRI2U0RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiIlRkktRjE2JC1GNzYjUSNlNkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZJNyM3JDcmRj5GUkZfcUZhcjclRl92Rl13Rlx4</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSIzRidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDQ5MTk1MDg0OEdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX240NDkyNjk1NDg4R0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjQ0OTI3MDg3MzZHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIkRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzYzLUkjbW5HRiQ2JFEiMkYnRkUtRkI2LlEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlhGZm5GPi1GQjYuUSIrRidGRUZHRmpwRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZgcUZmbi1GLDYlUSNlM0YnRi9GMkZccS1GZHA2JFEiM0YnRkVGZ3AtRiw2JVEjZTdGJ0YvRjJGQS1GLDYlUSNlNkYnRi9GMkZBRmVxRmdwLUYsNiVRI2U0RidGL0YyRl5vRkVGRUZgb0Zjb0Zeb0ZFRkVGZm8tRiM2JUYrLUY2NiQtRiM2JC1GNjYmLUYjNjJGY3BGZ3BGPkZccUZicUZccUZlcUZncEZocUZBRj5GQUZobkZBRltvRkVGRUZgb0Zjb0ZFRkVGRS1GLDYjUSFGJ0Zeb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzYzLUkjbW5HRiQ2JFEiMkYnRkUtRkI2LlEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlhGZm5GPi1GQjYuUSIrRidGRUZHRmpwRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZgcUZmbi1GLDYlUSNlM0YnRi9GMkZccS1GZHA2JFEiM0YnRkVGZ3AtRiw2JVEjZTdGJ0YvRjJGQS1GLDYlUSNlNkYnRi9GMkZBRmVxRmdwLUYsNiVRI2U0RidGL0YyRl5vRkVGRUZgb0Zjb0Zeb0ZFRkVGZm8tRiM2JUYrLUY2NiQtRiM2JC1GNjYmLUYjNjJGY3BGZ3BGPkZccUZicUZccUZlcUZncEZocUZBRj5GQUZobkZBRltvRkVGRUZgb0Zjb0ZFRkVGRS1GLDYjUSFGJ0Zeb0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE3MTI4MzI5NkdGKEkjZTJHNiMvRjJJLV9uNTE3MTI4MzM2MEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNTE3MTI4MzM5MkdGKCwkRjxGOTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITckNyQ3JSIiIiIiI0ZSRjk3JDclRlFGSkZKRjk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE3MjM5NzI0OEdGKEkjZTJHNiMvRjJJLV9uNTE3MjM5NzMxMkdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNTE3MjM5NzM0NEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7RlBGUCEiIzckNyVGOkZQRjtGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY29GaHBGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UyRidGOEY7Rj5GZW5GaG5GW29GQkZCRl1vRmBvRmNvRmpvRkJGPi1GLDYmLUYjNiYtRiw2KEZhcUY+RmhwRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmhwRkJGQkZobkZbb0ZCRkJGXW9GYG8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE3MzQ0MDkyOEdGKEkjZTNHNiMvRjJJLV9uNTE3MzQ0MTAyNEdGKCwkRjQhIiIvNyRGL0kjZTRHNiMvRjJJLV9uNTE3MzQ0MTA1NkdGKEY8LzckSSNlMkc2Iy9GMkktX241MTczNDQwOTkyR0YoRjRGOC83JEZCRjwsJEY8Rjk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoUSNMMUYoNyQiIiU9RihJJmZhbHNlR0YmRVxbbCE3JjckNyUiIiIiIiRGWkY5NyQ3JUZZRlJGUkZZNyQ3JSIiI0ZaRlpGOTckNyVGaW5GUkZSRjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiMkYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjhGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyctSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZJLUYxNiQtRjc2I1EjZTNGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiRGSS1GMTYkLUklbXJvd0dGMjYlLUYxNiQtRjc2I1EjZTRGKC1GOzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTRHNiMvSSdfbG9jYWxHRiZJLV9uNTEwOTg0MzA3MkdGKC1JI21vR0YyNiNRJyZwbHVzO0YoLUYxNiQtRjc2I1EjZThGKC1GOzYjNyM3Iy1GYXA2I0kjZThHNiMvRmZwSS1fbjQ5MTk4Mjg1NzZHRigtRjs2IzcjLUY/NiM3JEZCNyQ3JDcjIiIlRkk3JDcjIiIpRkktRjE2JC1GNzYjUSNlNkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZJNyUtRjE2JC1GZW82Jy1GMTYkRjYtRjs2IzcjNyMtRmFwNiNJI2UxRzYjL0ZmcEktX240NTM2MzIxMTg0R0YoRmhwRmdvRmhwLUYxNiQtRmVvNiUtSSNtbkdGMjYjUSIyRigtRmlwNiNRMSZJbnZpc2libGVUaW1lcztGKEZecS1GOzYjNyM3Iy1GYXA2JEZYRmdxLUY7NiM3Iy1GPzYjNyRGQjclRkdGYnI3JEZmckZYLUYxNiQtRjc2I1EjZTVGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiZGSS1GMTYkLUY3NiNRI2U3RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiIoRkk3IzckNydGPkZSRltvRl5yRmBzNyVGXHZGaXZGaHc=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlNEYnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U4RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSI0RidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjhGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE2MzM1MTg3MkdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTRGKC1GPTYjNyM3Iy1GQjYjSSNlNEc2Iy9GR0ktX241MTgwNjM5OTY4R0YoRkktRi42JC1GOTYjUSNlOEYoLUY9NiM3IzcjLUZCNiNJI2U4RzYjL0ZHSS1fbjUxODA2NTUyMzJHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIlRmNwNyQ3IyIiKUZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYW9GRUZFLUZCNi5RIjtGJ0ZFRkdGSkZMRk5GUEZSRlRGVi9GWlEsMC4yNzc3Nzc4ZW1GJ0ZmbkYrLUY2NiQtRiM2JS1GNjYmLUYjNjUtSSNtbkdGJDYkUSIyRidGRS1GQjYuUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWEZmbkY+LUZCNi5RIitGJ0ZFRkdGXXFGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmNxRmZuRmZwRmpwLUYsNiVRI2U0RidGL0YyRl9xLUZncDYkUSI0RidGRUZqcC1GLDYlUSNlOEYnRi9GMkZBLUYsNiVRI2U3RidGL0YyRkFGaHFGanAtRiw2JVEjZTVGJ0YvRjJGYW9GRUZFRmNvRmZvRmFvRkVGRUZpb0YrLUY2NiQtRiM2JC1GNjYmLUYjNjZGZnBGanBGPkZfcUZmcEZqcEZlcUZfcUZocUZqcEZbckZBRj5GQUZobkZBRltvRkFGXm9GRUZFRmNvRmZvRkVGRUZhb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYW9GRUZFLUZCNi5RIjtGJ0ZFRkdGSkZMRk5GUEZSRlRGVi9GWlEsMC4yNzc3Nzc4ZW1GJ0ZmbkYrLUY2NiQtRiM2JS1GNjYmLUYjNjUtSSNtbkdGJDYkUSIyRidGRS1GQjYuUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWEZmbkY+LUZCNi5RIitGJ0ZFRkdGXXFGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmNxRmZuRmZwRmpwLUYsNiVRI2U0RidGL0YyRl9xLUZncDYkUSI0RidGRUZqcC1GLDYlUSNlOEYnRi9GMkZBLUYsNiVRI2U3RidGL0YyRkFGaHFGanAtRiw2JVEjZTVGJ0YvRjJGYW9GRUZFRmNvRmZvRmFvRkVGRUZpb0YrLUY2NiQtRiM2JC1GNjYmLUYjNjZGZnBGanBGPkZfcUZmcEZqcEZlcUZfcUZocUZqcEZbckZBRj5GQUZobkZBRltvRkFGXm9GRUZFRmNvRmZvRkVGRUZhb0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTRGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGXHBGY3FGQkZCRmhuRltvRkJGQkZdb0Zgbw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE4MTAwNjI0MEdGKEkjZTJHNiMvRjJJLV9uNTE4MTAwNjMwNEdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNTE4MTAwNjMzNkdGKCwkRjxGOS83JEYvSSNlNEc2Iy9GMkktX241MTgxMDA2MzY4R0YoLCRGQ0Y5NyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDckIiIlPUYoSSZmYWxzZUdGJkVcW2whNyU3JDclIiIiIiIjRllGOTckNyVGWCIiJEZmbkY5NyQ3JUZYRlFGUUY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTEzMDQyMTUzNkdGKEkjZTJHNiMvRjJJLV9uNTEzMDQyMTYwMEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNTEzMDQyMTYzMkdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7RlBGUCEiIzckNyVGOkZQRjtGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNUYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JkZkcEZocEZicUZCRkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlMkYnRjhGO0Y+RmVuRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRl1yRj4tRjU2JVEjZTRGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGXHBGaHJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGXXJGPkZicUZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZicUZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTE3NTQ5MDYyNEdGKEkjZTNHNiMvRjJJLV9uNTE3NTQ5MDcyMEdGKCwkKiYiIiMiIiJGNEY7ISIiLzckRi9JI2U1RzYjL0YySS1fbjUxNzU0OTA3ODRHRigsJComRjpGO0Y/RjtGOy83JEkjZTJHNiMvRjJJLV9uNTE3NTQ5MDY4OEdGKEY0LCRGNEY8LzckRkdJI2U0RzYjL0YySS1fbjUxNzU0OTA3NTJHRigsJEZORjwvNyRGR0Y/LCRGP0Y8NyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDckIiImPUYoSSZmYWxzZUdGJkVcW2whNyc3JDclRjsiIiRGYG8hIiM3JDclRjtGaW5GaW5GOjckNyVGOkZgb0Zgb0Y8NyQ3JUY6IiIlRmhvRjw3JDclRjpGaW5GaW5GPA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiM0YnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiM0YnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMjYnLUYxNiQtSSNtaUdGMjYjUSNlMUYoLUkmX0hvbGRHRjI2IzcjNyMtSStfREdwcm9kdWN0R0YoNiNJI2UxRzYjL0knX2xvY2FsR0YmSS1fbjQ4NjA2NzUxMDRHRigtSSNtb0dGMjYjUScmcGx1cztGKC1GMTYkLUY8NiNRI2UzRigtRkA2IzcjNyMtRkU2I0kjZTNHNiMvRkpJLV9uNDUwNjc3MTUyMEdGKEZMLUYxNiQtRjw2I1EjZTdGKC1GQDYjNyM3Iy1GRTYjSSNlN0c2Iy9GSkktX240MzM3ODAyMjcyR0YoLUZANiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRmZwNyQ3IyIiJEZmcDckNyMiIihGZnA3KC1GMTYkLUY3NiVGOUZMLUYxNiQtSSZtZnJhY0dGMjYkRltvLUkjbW5HRjI2I1EiMkYoLUZANiM3IzcjLUZFNiQjRmZwIiIjRmRvLUZANiM3Iy1GXHA2IzckRl9wNyRGZHA3JEZbcUZhci1GMTYkLUY8NiNRI2UyRigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyNGYnJGZnAtRjE2JC1GNzYlRlBGTC1GMTYkLUZlcTYkLUY3NiUtRmhxNiNRIjNGKC1GTTYjUTEmSW52aXNpYmxlVGltZXM7RihGW29GZ3EtRkA2IzcjNyMtRkU2JCNGaXBGYnJGZG8tRkA2IzcjLUZccDYjNyRGX3A3JEZncDckRltxRl91LUYxNiQtRjw2I1EjZTRGKC1GQDYjNyMtRlxwNiM3JEZfcDcjNyQ3IyIiJUZmcC1GMTYkLUY8NiNRI2U1RigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyMiIiZGZnAtRjE2JC1GPDYjUSNlNkYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiInRmZwNyM3JEZqbzcoRmZyRmNzRmN1RmB2Rl93Rl54</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSIzRidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTEyOTUyMDgwMEdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX241MTA2Nzc0NTkyR0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjUxMDI4MDAzNTJHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIkRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U3RidGL0YyLUZCNi5RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpRLDAuMzMzMzMzM2VtRidGZW4tRiw2JVEjZTJGJ0YvRjJGXW8tRiw2JVEjZTVGJ0YvRjJGXW8tSSNtbkdGJDYkUSIzRidGRS1GQjYuUSJ+RidGRUZHRkpGTEZORlBGUkZURmFvL0ZaRmJvRmVuRj4tRkI2LlEiK0YnRkVGR0ZKRkxGTkZQRlJGVEZWRllGZW5GZ25GY3BGW3BGX3BGam5GXW8tRiw2JVEjZTZGJ0YvRjJGXW9GW3BGX3AtRiw2JVEjZTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccUZFRkUtRiw2I1EhRidGXHFGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNj0tRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMkZBLUYsNiVRI2U3RidGL0YyLUZCNi5RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpRLDAuMzMzMzMzM2VtRidGZW4tRiw2JVEjZTJGJ0YvRjJGXW8tRiw2JVEjZTVGJ0YvRjJGXW8tSSNtbkdGJDYkUSIzRidGRS1GQjYuUSJ+RidGRUZHRkpGTEZORlBGUkZURmFvL0ZaRmJvRmVuRj4tRkI2LlEiK0YnRkVGR0ZKRkxGTkZQRlJGVEZWRllGZW5GZ25GY3BGW3BGX3BGam5GXW8tRiw2JVEjZTZGJ0YvRjJGXW9GW3BGX3AtRiw2JVEjZTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccUZFRkUtRiw2I1EhRidGXHFGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlNEYnRjhGO0Y+LUY1NiVRI2U1RidGOEY7RmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYmRlxwRmBwRmZyRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmNyRj4tRjU2JVEjZTZGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGX3EtRiw2JkZccEZgcEZhc0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmZyRj5GYXNGaG5GW29GQkZCRl1vRmBvRmNvRmNyRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDg1ODcwNDY3MkdGKEkjZTJHNiMvRjJJLV9uNDg1ODcwNDczNkdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDg1ODcwNDc2OEdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLy83JEkjZTRHNiMvRjJJLV9uNDg1ODcwNDgzMkdGKEkjZTVHNiMvRjJJLV9uNDg1ODcwNDg2NEdGKCwkKiZGOkY7Rk1GO0Y7LzckRklJI2U2RzYjL0YySS1fbjQ4NTg3MDQ4OTZHRigsJComRjpGO0ZVRjtGRC83JEZNRlVGSTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJz1GKEkmZmFsc2VHRiZFXFtsITcoNyQ3JUY7RjpGOkY6NyQ3JUY7IiIkRmlvISIjNyQ3JUY6RmlvRjtGOzckNyUiIiUiIiZGYHBGOjckNyVGX3BGYG9GYG9Gam83JDclRmBwRmBvRl9wRjs=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiM0YnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiM0YnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjgtRlU2JVEiNEYnRjJGPEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L329" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L327" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L332" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEkc29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZVNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlU2JC1GIzYsLUYsNiVRJ2NvZWZmc0YnRi9GMi1GVTYkLUYjNictRiw2JVEnZXhwYW5kRidGL0YyLUZVNiQtRiM2JS1GLDYlUSVldmFsRidGL0YyLUZVNiQtRiM2Jy1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUZVNiQtRiM2Jy1GLDYlUSJYRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSNFUUYnRi9GMi1GVTYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5Rl1xLUYsNiVRJHJuc0YnRi9GMkY5RjlGOUY5Rl1xLUZVNiYtRiM2KC1GLDYlUSJhRidGL0YyRl1xLUYsNiVRImJGJ0YvRjJGXXEtRiw2JVEpJmxhbWJkYTtGJy9GMEY9RjlGOUY5L0ZgclEifGZyRicvRmNyUSJ8aHJGJ0Y5RjlGXXFGXHItRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRk8tRiw2JVElbm9wc0YnRi9GMi1GVTYkLUYjNiRGZXFGOUY5RjlGOUY5RjlGZnNGaHMtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJWZyZWVGJ0YvRjJGNS1GVTYmLUYjNiVGXnVGYXVGOUY5RmZzRmhzRmN1LUY2NjBRJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGY3ZGO0Y+RkBGQkZERkZGSEZhcUZmdEZPLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXFGZnRGTy1GLDYlUSJpRidGL0YyRmZ2LUY2NjBRI3RvRidGYHZGYnZGZHZGO0Y+RkBGQkZERkZGSEZhcUZmdEZPRmZ2Rmd0LUZVNiQtRiM2JUYrRmF1RjlGOUZmdi1GNjYwUSNkb0YnRmB2RmJ2RmR2RjtGPkZARkJGREZGRkhGYXFGZnRGT0Zmdi1GNjYwUSNpZkYnRmB2RmJ2RmR2RjtGPkZARkJGREZGRkhGYXFGZnRGT0Zmdi1GLDYlUSRsaHNGJ0YvRjItRlU2JC1GIzYmRistRlU2Ji1GIzYlRml2RmF1RjlGOUZfckZickZhdUY5RjlGanMtRiw2JVEkcmhzRidGL0YyRlx4RmZ2LUY2NjBRJXRoZW5GJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GZnZGZnVGNS1GVTYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlU2JC1GIzYlRmZ1RmF1RjlGOUZdcUZpd0ZceEZhdUY5RjlGZnNGaHNGY3UtRjY2MFEjZmlGJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GY3UtRjY2MFEjb2RGJ0ZgdkZidkZkdkY7Rj5GQEZCRkRGRkZIRmFxRmZ0Rk9GY3UtRiw2JVEiZEYnRi9GMkY1Rmd0RmF5RmF1Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L323" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8vJSllcXVhbGl0eUdGQC1JKG1mZW5jZWRHRiQ2Ji1GLDYoLUZVNiYtRiw2LC1GIzYkLUYvNiVRI2UxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZlb0ZSLUZVNiQtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LlEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zkby9GUVEsMC4zMzMzMzMzZW1GJ0ZSLUYvNiVRJGFsZ0YnRjJGNUZncC1GVTYmLUYsNiYtRi82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdxRmpxRjxGPEZcckZfckZncC1GVTYmLUYsNiYtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmdxRmpxRjxGPEZcckZfckZncEZec0ZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGZ3FGanFGPEZncC1GIzYkLUYvNiVRI2UyRidGMkY1LUYsNihGXm9GYW8tRlU2JC1GLDYmLUZVNiYtRiw2KEZfcEZncC1GVTYmLUYsNiYtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GX3M2JFEiMkYnRjxGZ3FGanFGPEY8RlxyRl9yRmdwRl5zRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZncUZqcUY8RmdwLUYjNiQtRiw2Ji1GIzYkLUYvNiVRI2UzRidGMkY1LUZVNiYtRiw2Ji1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjVGYW8tRlU2JC1GLDYmRmZ1RmdxRmpxRjxGPEZncUZqcUY8RmdxRmpxRjxGPEZcckZfci1GOTYuUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGanZGUi1GIzYkLUYvNiVRI2U3RidGMkY1LUZVNiYtRiw2Ji1GLDYoRl92RmFvLUZVNiQtRiw2JkZed0ZncUZqcUY8RjxGZ3FGanFGPEZncUZqcUY8RjxGXHJGX3JGPC1GLDYoRl5vRmFvLUZVNiQtRiw2Ji1GVTYmLUYsNihGX3BGZ3AtRlU2Ji1GLDYoLUZVNiYtRiw2KC1GVTYmLUYsNiYtRl9zNiRRIjNGJ0Y8RmdxRmpxRjxGPEZcckZfckZncEZec0ZncUZqcUY8RjxGXHJGX3JGZ3AtRlU2Ji1GLDYoLUZVNiYtRiw2Ji1GX3M2JFEiN0YnRjxGZ3FGanFGPEY8RlxyRl9yRmdwRl5zRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZncUZqcUY8RmdwLUYjNiQtRi82JVEjZTVGJ0YyRjUtRiw2KEZeb0Zhby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl9wRmdwLUZVNiYtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYmLUZfczYkUSI1RidGPEZncUZqcUY8RjxGXHJGX3JGZ3BGXnNGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RmdxRmpxRjxGZ3FGanFGPEY8L0ZdclEnJmxzcWI7RicvRmByUScmcnNxYjtGJ0ZncC1GVTYmLUYsNiotRiM2JC1GLDYoLUYjNiRGaW4tRlU2Ji1GLDYmLUYsNihGX3ZGYW8tRlU2JC1GLDYmRmluRmdxRmpxRjxGPEZncUZqcUY8RmdxRmpxRjxGPEZcckZfckZmdi1GIzYkLUkmbWZyYWNHRiQ2KC1GLDYmRl11LUY5Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRktGZG9GZm9GUkZmdUY8RmF5LyUubGluZXRoaWNrbmVzc0dGYXMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY15sLyUpYmV2ZWxsZWRHRkAtRlU2Ji1GLDYmLUYsNihGX3ZGYW8tRlU2JC1GLDYoLUZoXWw2KEZddUZheUZfXmxGYV5sRmRebEZmXmxGZ3BGZnVGZ3FGanFGPEY8RmdxRmpxRjxGZ3FGanFGPEY8RlxyRl9yRmZ2LUYjNiQtRmhdbDYoLUYsNiYtRl9zNiRRIjRGJ0Y8RlxebEZed0Y8RmF5Rl9ebEZhXmxGZF5sRmZebC1GVTYmLUYsNiYtRiw2KEZfdkZhby1GVTYkLUYsNigtRmhdbDYoRmpfbEZheUZfXmxGYV5sRmRebEZmXmxGZ3BGXndGZ3FGanFGPEY8RmdxRmpxRjxGZ3FGanFGPEY8RlxyRl9yRjwtRiw2KEZeb0Zhby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl9wRmdwLUZVNiYtRiw2KkZmckZncC1GVTYmLUYsNihGXXlGZ3BGYl9sRmdxRmpxRjxGPEZcckZfckZncC1GVTYmLUYsNihGaHlGZ3BGZ2BsRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZncUZqcUY8RmdwLUYjNiQtRi82JVEjZTRGJ0YyRjUtRiw2KEZeb0Zhby1GVTYkLUYsNiYtRlU2Ji1GLDYoRl9wRmdwLUZVNiYtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYmRmpfbEZncUZqcUY8RjxGXHJGX3JGZ3BGXnNGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RmdxRmpxRjxGZ3AtRiM2JC1GLzYlUSNlNkYnRjJGNS1GLDYoRl5vRmFvLUZVNiQtRiw2Ji1GVTYmLUYsNihGX3BGZ3AtRlU2Ji1GLDYmLUZVNiYtRiw2KC1GVTYmLUYsNiYtRl9zNiRRIjZGJ0Y8RmdxRmpxRjxGPEZcckZfckZncEZec0ZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGZ3FGanFGPEZncUZqcUY8RjxGXVxsRl9cbEZncUZqcUY8RjxGXVxsRl9cbEY8LUZVNiYtRiw2KC1GVTYmLUYsNixGXG9GZ3BGZ3NGZ3BGW3hGZ3BGZHpGZ3FGanFGPEY8RlxyRl9yRmdwLUZVNiYtRiw2KkZpYGxGZ3BGZGJsRmdwRl9kbEZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RlxyRl9y">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZTFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkktRjE2JC1GNzYjUSNlMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZJLUYxNiQtSSVtcm93R0YyNiUtRjE2JC1GNzYjUSNlM0YoLUY7NiM3IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNlM0c2Iy9JJ19sb2NhbEdGJkktX240NTY3NDg4MDAwR0YoLUkjbW9HRjI2I1EnJnBsdXM7RigtRjE2JC1GNzYjUSNlN0YoLUY7NiM3IzcjLUZibzYjSSNlN0c2Iy9GZ29JLV9uNDY2MzAzODQzMkdGKC1GOzYjNyMtRj82IzckRkI3JDckNyMiIiRGSTckNyMiIihGSS1GMTYkLUY3NiNRI2U1RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiImRkk3JS1GMTYkLUZmbjYnLUYxNiRGNi1GOzYjNyM3Iy1GYm82I0kjZTFHNiMvRmdvSS1fbjQ0OTM4NzI2NzJHRihGaW8tRjE2JC1JJm1mcmFjR0YyNiQtRmZuNiUtSSNtbkdGMjYjUSIyRigtRmpvNiNRMSZJbnZpc2libGVUaW1lcztGKEZqbi1GYXQ2I1EiM0YoLUY7NiM3IzcjLUZibzYkI0ZYRmVxRmRvRmlvLUYxNiQtRlx0NiQtRmZuNiUtRmF0NiNRIjRGKEZkdEZfcEZndC1GOzYjNyM3Iy1GYm82JCMiIiVGZXFGaHAtRjs2IzcjLUY/NiM3JEZCNyVGRzckRmRxRmB1NyRGZ3FGYHYtRjE2JC1GNzYjUSNlNEYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3I0ZhdkZJLUYxNiQtRjc2I1EjZTZGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIidGSTcjNyQ3JkY+RlJGX3FGYXI3JUZldkZjd0ZheA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L333" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYuUSJ+RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUvJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmR1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSIzRidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGZHVGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82KC1GLDYmLUYvNiYtRmV1NiRRIjdGJ0ZORmRvRmdvRk5GTkZpb0ZccEZoc0ZkdUZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GZG9GZ29GTkZkb0Znb0ZORk4vRmpvUScmbHNxYjtGJy9GXXBRJyZyc3FiO0YnLUYsNiYtRi82JkZjckZkb0Znb0ZORk5GaW9GXHA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UxRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDUzMTUzNTM5MkdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX240Mzc2MjM5Mjk2R0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjQ2NjA4NzgyMDhHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGY3A3JDcjIiIkRmNwNyQ3IyIiKEZjcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L331" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzY1LUkjbW5HRiQ2JFEiM0YnRkUtRkI2LlEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlhGZm5GPi1GQjYuUSIrRidGRUZHRmpwRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZgcUZmbi1GZHA2JFEiMkYnRkVGZ3AtRiw2JVEjZTNGJ0YvRjJGXHEtRmRwNiRRIjRGJ0ZFRmdwLUYsNiVRI2U3RidGL0YyRkEtRiw2JVEjZTZGJ0YvRjJGQUZocUZncC1GLDYlUSNlNEYnRi9GMkZeb0ZFRkVGYG9GY29GXm9GRUZFRmZvLUYjNiVGKy1GNjYkLUYjNiQtRjY2Ji1GIzY0RmNwRmdwRj5GXHFGYnFGZ3BGZXFGXHFGaHFGZ3BGW3JGQUY+RkFGaG5GQUZbb0ZFRkVGYG9GY29GRUZFRkUtRiw2I1EhRidGXm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEjZTFGJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkktRiw2JVEjZTJGJ0YvRjJGQS1GLDYlUSNlNUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRkVGRS1GQjYuUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRidGZm5GKy1GNjYkLUYjNiUtRjY2Ji1GIzY1LUkjbW5HRiQ2JFEiM0YnRkUtRkI2LlEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlhGZm5GPi1GQjYuUSIrRidGRUZHRmpwRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZgcUZmbi1GZHA2JFEiMkYnRkVGZ3AtRiw2JVEjZTNGJ0YvRjJGXHEtRmRwNiRRIjRGJ0ZFRmdwLUYsNiVRI2U3RidGL0YyRkEtRiw2JVEjZTZGJ0YvRjJGQUZocUZncC1GLDYlUSNlNEYnRi9GMkZeb0ZFRkVGYG9GY29GXm9GRUZFRmZvLUYjNiVGKy1GNjYkLUYjNiQtRjY2Ji1GIzY0RmNwRmdwRj5GXHFGYnFGZ3BGZXFGXHFGaHFGZ3BGW3JGQUY+RkFGaG5GQUZbb0ZFRkVGYG9GY29GRUZFRkUtRiw2I1EhRidGXm9GRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlM0YnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY28tRiw2JUZccEZocEZCRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU3NzUwMzg3MkdGKEkjZTJHNiMvRjJJLV9uNDU3NzUwMzkzNkdGKCwkRjQhIiIvNyRGL0kjZTNHNiMvRjJJLV9uNDU3NzUwMzk2OEdGKCwkRjxGOTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITckNyQ3JSIiIiIiI0ZSRjk3JDclRlFGSkZKRjk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDYyNDU2NDA5NkdGKEkjZTJHNiMvRjJJLV9uNDYyNDU2NDE2MEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDYyNDU2NDE5MkdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJD1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY7RjpGOkY6NyQ3JUY7RlBGUCEiIzckNyVGOkZQRjtGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTNGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZgcEZZRmVuRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZobkZbb0ZCRkJGXW9GYG9GY29GaHBGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UyRidGOEY7Rj5GZW5GaG5GW29GQkZCRl1vRmBvRmNvRmpvRkJGPi1GLDYmLUYjNiYtRiw2KEZhcUY+RmhwRmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYlRlxwRmhwRkJGQkZobkZbb0ZCRkJGXW9GYG8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY1NjA4NDkyOEdGKEkjZTNHNiMvRjJJLV9uNDY1NjA4NTAyNEdGKCwkRjQhIiIvNyRGL0kjZTRHNiMvRjJJLV9uNDY1NjA4NTA1NkdGKEY8LzckSSNlMkc2Iy9GMkktX240NjU2MDg0OTkyR0YoRjRGOC83JEZCRjwsJEY8Rjk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoUSNMMUYoNyQiIiU9RihJJmZhbHNlR0YmRVxbbCE3JjckNyUiIiIiIiRGWkY5NyQ3JUZZRlJGUkZZNyQ3JSIiI0ZaRlpGOTckNyVGaW5GUkZSRjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L359" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tSSNtbkdGJDYkUSIzRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS8lKWVxdWFsaXR5R0ZGLUYsNiVRI1gxRidGL0YyLUZBNi5RIitGJ0Y+RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW29GWC1GOzYkUSIyRidGPkZALUYsNiVRI1gzRidGL0YyRmduLUY7NiRRIjRGJ0Y+RkAtRiw2JVEjWDdGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWEYrLUY2NiQtRiM2J0Zjb0ZALUYsNiVRI1g0RidGL0YyRmlvRj5GPkZbcC1GLDYlUSNYNkYnRi9GMkZpb0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tSSNtbkdGJDYkUSIzRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS8lKWVxdWFsaXR5R0ZGLUYsNiVRI1gxRidGL0YyLUZBNi5RIitGJ0Y+RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW29GWC1GOzYkUSIyRidGPkZALUYsNiVRI1gzRidGL0YyRmduLUY7NiRRIjRGJ0Y+RkAtRiw2JVEjWDdGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWEYrLUY2NiQtRiM2J0Zjb0ZALUYsNiVRI1g0RidGL0YyRmlvRj5GPkZbcC1GLDYlUSNYNkYnRi9GMkZpb0Y+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L334" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L335" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiNEYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUkjbW5HRiQ2JVEiNEYnRjJGPC1GOTYvUSI6RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRlItRiw2JlEibUYnRi9GMkY1RjhGVEZYRjIvJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L345" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSRzZXFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zpbi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMEYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW9GTy1GLDYlUSJuRidGL0YyRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSJ5RidGL0YyRmZuLUYsNiVRImpGJ0YvRjJGXG9GW3FGZG9GZ29GW3AtRiw2JVEibUYnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSVEdmFyRidGL0YyRjVGUS1GVTYkLUYjNiwtRiw2JVEkRF94RidGL0YyRmZuRmluRlxvRmluRmRvRmdvRltwRmFwRjlGOUZcb0ZRLUZVNiQtRiM2LC1GLDYlUSREX3lGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRJWR2YXJGJ0YvRjJGNUZRLUZVNiQtRiM2LC1GLDYlUSNkeEYnRi9GMkZmbkZpbkZcb0ZpbkZkb0Znb0ZbcEZhcEY5RjlGXG9GUS1GVTYkLUYjNiwtRiw2JVEjZHlGJ0YvRjJGZm5GW3FGXG9GW3FGZG9GZ29GW3BGXnFGOUY5RmFxLUYsNiVRKERHc2V0dXBGJ0YvRjItRlU2JC1GIzYmLUZVNiYtRiM2JEYrRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcby1GLDYlUSJNRidGL0YyRjlGOUZhcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L342" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZVNiQtRiM2MEZZLUZVNiQtRiM2NS1GVTYkLUYjNiktRiw2JVEiYUYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMkZlby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcEZPLUYsNiVRJHZhckYnRi9GMi1GVTYmLUYjNiVGaG9GXnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwLUYsNiVRJUR2YXJGJ0YvRjItRlU2Ji1GIzYlRltwRl5wRjlGOUZdcUZgcS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GW3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmVwRk8tRiw2JVEibkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpyL0ZORltzRk8tRiw2JVEibUYnRi9GMkZfcy1GZHI2JFEiMkYnRjlGXnBGOUY5RmpxRmhvRmByRmNyRmdyRlxzRl9zRmNzRl9zRmZzRl5wRjlGOS1GLDYjUSFGJ0ZecEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZecEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21pR0YkNiVRI0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GNjYuUSJ8ZnJGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GV0ZPLUYsNiVRJHNlcUYnRi9GMi1GNjYuUSIoRidGOUZURj5GVUZCRkRGRkZIRlZGWEZPRllGZm4tSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRk8tRmpuNiQtRiM2J0Zeb0Zhby1GLDYlUSJqRidGL0YyRmdvRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRk9GZm5GXm9GYW8tRmpuNiQtRiM2J0Zkby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRk8tSSNtbkdGJDYkUSIxRidGOUZnb0Y5RjktRjY2LlEiKUYnRjlGVEY+RlVGQkZERkZGSEZWRlhGT0Zpb0ZmbkZeb0Zhby1Gam42JC1GIzYnRmNwRmZwRmNxRmdvRjlGOUZncS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GY3AtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zkb0ZgcS1GZHE2JFEiMkYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXBGXnBGTy1GLDYlUSJuRidGL0YyRmdxRl5yRmRvRmRyLUZkcTYkUSIwRidGOUZqckZdc0ZmcEZnckZncUZeckZZRmZuRllGZm4tRmpuNiQtRiM2JkZeb0Zhb0Zkb0Y5RjlGaW8tRmpuNiQtRiM2Ji1GLDYlUSJ5RidGL0YyRmFvRmNwRjlGOUZmcEZmbkZeb0Zhby1Gam42JC1GIzYmRmRvRmBxRmNxRjlGOUZncUZpb0ZmbkZbdEZhby1Gam42JC1GIzYmRmNwRmZwRmNxRjlGOUZncUZeckZjcEZkckZjcUZqci1GLDYlUSJtRidGL0YyRmdxRl5yRmRvRmRyRmBzRmpyRl1zRmZwRmNxRmdxRl5yRllGZm5GWUZmbi1Gam42JC1GIzYmRlt0RmFvRmRvRjlGOUZpb0Znc0ZmcEZmbkZbdEZhb0ZedEZncUZpb0ZmbkZbdEZhb0ZidEZncUZeckZjcEZkckZkb0ZgcUZnckZqckZmdEZncUZeckZkb0ZkckZgc0ZqckZmdEZmcEZnckZncS1GNjYuUSJ8aHJGJ0Y5RlRGPkZVRkJGREZGRkhGVi9GTlEsMC4xMTExMTExZW1GJ0ZPLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L343" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkcm5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUjYkLUYjNjAtRiw2JVEieEYnRi9GMi1GNjYuUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEiaUYnRi9GMi1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRImFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqb0ZPLUklbXN1cEdGJDYlLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5LUYjNiRGXW9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1vRmBvLUkjbW5HRiQ2JEZncEY5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRltwRk8tRiw2JVEibkYnRi9GMkY5RjlGaHAtRiM2JUZWLUZSNiQtRiM2MC1GLDYlUSJ5RidGL0YyRmpuLUYsNiVRImpGJ0YvRjJGYG8tRiw2JVEiYkYnRi9GMkZmby1GXXA2JUZfcC1GIzYkRmJyRjlGZXBGaHBGYnJGYG9GXnFGYXEtRiw2JVEibUYnRi9GMkY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlI2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlI2JC1GIzYnLUYsNiVRI0VRRidGL0YyRmhwRisvJStleGVjdXRhYmxlR0Y9RjlGOUZcdUY5RjlGXHVGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2KC1GIzYlLUYsNiVRI29wRidGL0YyLUZSNiQtRiM2JC1GLDYlUSNFUUYnRi9GMkY5RjlGOUY5L0krbXNlbWFudGljc0dGJFEkPCw+RicvJSVvcGVuR1EnJmxhbmc7RicvJSZjbG9zZUdRJyZyYW5nO0YnRmpuLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcEZPLUZSNiQtRiM2JEYrRjlGOUY5LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJkR0YoIiIoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L336" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVElWHRtcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRJHNvbEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRjY2MFEkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvRk8tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbkZfcEZPLUYsNiVRImlGJ0YvRjJGYHAtRjY2MFEjdG9GJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GYHAtRiw2JVEiZEYnRi9GMkZgcC1GNjYwUSNkb0YnRmlvRltwRl1wRjtGPkZARkJGREZGRkhGam5GX3BGT0ZgcEZZLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZjcEY1LUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlU2JC1GIzYmRlEtRlU2JC1GIzYnRitGZm4tRlU2Ji1GIzYuLUYsNiVRJHNlcUYnRi9GMi1GVTYkLUYjNjAtRiw2JVElZnJlZUYnRi9GMi1GVTYmLUYjNiUtRiw2JVEiakYnRi9GMkZhb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RmZuRl9zRmhzLUZcdDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZfcEZPRmNwLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXQvRk5GZnRGT0ZfdEZhb0Y5RjlGZm5GaHItRlU2Ji1GIzYlRmNwRmFvRjlGOUZic0Zlc0Zoc0ZfdEZmbkZhci1GVTYkLUYjNjBGaHJGW3NGaHNGW3RGZm5GX3NGaHNGY3AtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZldEZqdEZPRl90RmJ0RmlwRmFvRjlGOUZhb0Y5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmFvRjlGOUZhb0Y5RjlGY28tRjY2MFEjb2RGJ0Zpb0ZbcEZdcEY7Rj5GQEZCRkRGRkZIRmpuRl9wRk9GY29GYW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVTYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZVNiQtRiM2LS1GLDYlUSJYRidGL0YyLUY2Ni5RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJpRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGT0Zkby1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSJkRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvLUYsNiVRJGFsZ0YnRi9GMkZfcUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUShER3NldHVwRidGL0YyLUZVNiQtRiM2JUYrRl9xRjlGOUZqcS1GLDYlUSNMREYnRi9GMkY1LUYsNiVRMkxldmlEZWNvbXBvc2l0aW9uRidGL0YyLUZVNiQtRiM2JS1GLDYjUSFGJ0ZfcUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNMREdGKDckNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMjYnLUYxNiQtSSNtaUdGMjYjUSNlMkYoLUkmX0hvbGRHRjI2IzcjNyMtSStfREdwcm9kdWN0R0YoNiNJI2UyRzYjL0knX2xvY2FsR0YmSS1fbjQ5MTI0OTY1MTJHRigtSSNtb0dGMjYjUScmcGx1cztGKC1GMTYkLUY8NiNRI2UzRigtRkA2IzcjNyMtRkU2I0kjZTNHNiMvRkpJLV9uNDkxMDgyMDI1NkdGKEZMLUYxNiQtRjw2I1EjZTdGKC1GQDYjNyM3Iy1GRTYjSSNlN0c2Iy9GSkktX240NTQ2MDk5MDcyR0YoLUZANiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIjIiIiNyQ3IyIiJEZncDckNyMiIihGZ3A3KC1GMTYkLUY8NiNRI2UxRigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyNGZ3BGZ3AtRjE2JC1GNzYlRjlGTC1GMTYkLUkmbWZyYWNHRjI2JEZbby1JI21uR0YyNiNRIjJGKC1GQDYjNyM3Iy1GRTYkI0ZncEZmcEZkby1GQDYjNyMtRlxwNiM3JEZfcDckRmRwNyRGXHFGYHMtRjE2JC1GNzYlRlBGTC1GMTYkLUZkcjYkLUY3NiUtRmdyNiNRIjNGKC1GTTYjUTEmSW52aXNpYmxlVGltZXM7RihGW29GZnItRkA2IzcjNyMtRkU2JCNGanBGZnBGZG8tRkA2IzcjLUZccDYjNyRGX3A3JEZocDckRlxxRl91LUYxNiQtRjw2I1EjZTRGKC1GQDYjNyMtRlxwNiM3JEZfcDcjNyQ3IyIiJUZncC1GMTYkLUY8NiNRI2U1RigtRkA2IzcjLUZccDYjNyRGX3A3IzckNyMiIiZGZ3AtRjE2JC1GPDYjUSNlNkYoLUZANiM3Iy1GXHA2IzckRl9wNyM3JDcjIiInRmdwNyM3JEZqbzcoRmdxRmRzRmN1RmB2Rl93Rl54</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L341" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnQ2VudGVyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRj1GOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtSSNtaUdGJDYlUSNlMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUYvNiYtRi82KC1GODYlUStfREdwcm9kdWN0RidGO0Y+LUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLyUpZXF1YWxpdHlHRlItRiw2JC1GLzYmRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlJGTkZORmRvRmdvRk5GZG9GZ29GTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZLNi5RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3BGXm8tRiM2JC1GODYlUSNlM0YnRjtGPi1GLDYmLUYvNiYtRi82KEZHRkotRiw2JC1GLzYmRmdwRmRvRmdvRk5GTkZkb0Znb0ZORmRvRmdvRk5GTkZpb0ZccEZfcC1GIzYkLUY4NiVRI2U3RidGO0Y+LUYsNiYtRi82Ji1GLzYoRkdGSi1GLDYkLUYvNiZGZnFGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZORmlvRlxwRk4tRi82KC1GODYlUSRfREdGJ0Y7Rj5GSi1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUZLNi5RIixGJ0ZORlAvRlRGPUZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRidGXm8tRjg2JVEkYWxnRidGO0Y+RmhzLUYsNiYtRi82Ji1GODYjUSFGJ0Zkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmlvRlxwRmhzLUYsNiYtRi82Ki1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMkYnRk5GZG9GZ29GTkZORmlvRlxwRmhzLUZldTYkUSIxRidGTkZkb0Znb0ZORk5GaW9GXHBGaHMtRiw2Ji1GLzYoLUYsNiYtRi82Ji1GZXU2JFEiM0YnRk5GZG9GZ29GTkZORmlvRlxwRmhzRmh1RmRvRmdvRk5GTkZpb0ZccEZocy1GLDYmLUYvNigtRiw2Ji1GLzYmLUZldTYkUSI3RidGTkZkb0Znb0ZORk5GaW9GXHBGaHNGaHVGZG9GZ29GTkZORmlvRlxwRmRvRmdvRk5GTkZpb0ZccEZkb0Znb0ZORk5GaW9GXHBGZG9GZ29GTkZORmRvRmdvRk5GZG9GZ29GTkZOL0Zqb1EnJmxzcWI7RicvRl1wUScmcnNxYjtGJy1GLDYmLUYvNiZGY3JGZG9GZ29GTkZORmlvRlxw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1JI21pR0YvNiNRI2UyRigtSSZfSG9sZEdGLzYjNyM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTJHNiMvSSdfbG9jYWxHRiZJLV9uNDUzNjc4NjkxMkdGKC1JI21vR0YvNiNRJyZwbHVzO0YoLUYuNiQtRjk2I1EjZTNGKC1GPTYjNyM3Iy1GQjYjSSNlM0c2Iy9GR0ktX240NTQ4MzY5MzQ0R0YoRkktRi42JC1GOTYjUSNlN0YoLUY9NiM3IzcjLUZCNiNJI2U3RzYjL0ZHSS1fbjQ1Mzg0OTI4MDBHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiMiIiI3JDcjIiIkRmRwNyQ3IyIiKEZkcDcjRmdv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjwtRiw2JVEjZTJGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMkZBLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTdGJ0YvRjItRkI2LlEiLEYnRkVGRy9GS0YxRkxGTkZQRlJGVEZdby9GWlEsMC4zMzMzMzMzZW1GJ0Zlbi1GLDYlUSNlMUYnRi9GMkZjby1GLDYlUSNlNUYnRi9GMkZjby1JI21uR0YkNiRRIjRGJ0ZFRmpuRj4tRkI2LlEiK0YnRkVGR0ZKRkxGTkZQRlJGVEZWRllGZW4tRmBwNiRRIjJGJ0ZFRmpuRmBvRmNvLUYsNiVRI2U2RidGL0YyRmNvLUZgcDYkUSI4RidGRUZqbi1GLDYlUSNlNEYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRkVGRS1GLDYjUSFGJ0ZicUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvTGllQWxnZWJyYURhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjwtRiw2JVEjZTJGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlgvJSllcXVhbGl0eUdGSS1GLDYlUSNlM0YnRi9GMkZBLUZCNi5RIn5GJ0ZFRkdGSkZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGXm9GZW4tRiw2JVEjZTdGJ0YvRjItRkI2LlEiLEYnRkVGRy9GS0YxRkxGTkZQRlJGVEZdby9GWlEsMC4zMzMzMzMzZW1GJ0Zlbi1GLDYlUSNlMUYnRi9GMkZjby1GLDYlUSNlNUYnRi9GMkZjby1JI21uR0YkNiRRIjRGJ0ZFRmpuRj4tRkI2LlEiK0YnRkVGR0ZKRkxGTkZQRlJGVEZWRllGZW4tRmBwNiRRIjJGJ0ZFRmpuRmBvRmNvLUYsNiVRI2U2RidGL0YyRmNvLUZgcDYkUSI4RidGRUZqbi1GLDYlUSNlNEYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRkVGRS1GLDYjUSFGJ0ZicUZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjU2JVEjZTJGJ0Y4RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGQkZCLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GPzYuUSkmZXF1YWxzO0YnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zob0ZZLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmZvRklGS0ZNRk9GUUZTL0ZXRlVGWUZlbkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTNGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiUtRj82LlEqJnVtaW51czA7RidGQkZERmZvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcUZZLUYsNiZGXHBGYHBGanBGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZlbkY+RmpwRmhuRltvRkJGQkZdb0Zgb0Zjb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KC1GNTYlUSNlNEYnRjhGO0Y+LUY1NiVRI2U1RidGOEY7RmhuRltvRkJGQkZdb0Zgb0Zjby1GLDYmRlxwRmBwRmZyRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmNyRj4tRjU2JVEjZTZGJ0Y4RjtGaG5GW29GQkZCRl1vRmBvRmNvLUYsNiVGX3EtRiw2JkZccEZgcEZhc0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmZyRj5GYXNGaG5GW29GQkZCRl1vRmBvRmNvRmNyRkJGaG5GW29GQkZCRl1vRmBv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDYzMTE0Nzg0MEdGKEkjZTJHNiMvRjJJLV9uNDYzMTE0NzkwNEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTNHNiMvRjJJLV9uNDYzMTE0NzkzNkdGKCwkKiZGOkY7Rj5GOyEiIi83JEY0Rj5GLy83JEkjZTRHNiMvRjJJLV9uNDYzMTE0Nzk2OEdGKEkjZTVHNiMvRjJJLV9uNDYzMTE0ODAwMEdGKCwkKiZGOkY7Rk1GO0Y7LzckRklJI2U2RzYjL0YySS1fbjQ2MzExNDgwMzJHRigsJComRjpGO0ZVRjtGRC83JEZNRlVGSTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3JCIiJz1GKEkmZmFsc2VHRiZFXFtsITcoNyQ3JUY7RjpGOkY6NyQ3JUY7IiIkRmlvISIjNyQ3JUY6RmlvRjtGOzckNyUiIiUiIiZGYHBGOjckNyVGX3BGYG9GYG9Gam83JDclRmBwRmBvRl9wRjs=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L361" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEjWDJGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMkY9LUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1gxRidGL0YyRltvLUYsNiVRI1g1RidGL0YyLUY+Ni5RIjtGJ0ZBRkNGXm9GSEZKRkxGTkZQRl9vL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNistSSNtbkdGJDYkUSI0RidGQS1GPjYuUSJ+RidGQUZDRkZGSEZKRkxGTkZQRl9vL0ZWRmBvRldGOi1GPjYuUSIrRidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUZjcDYkUSIyRidGQUZmcEZmbkZpbkZBRkFGW29GKy1GNjYkLUYjNidGXXFGZnAtRiw2JVEjWDZGJ0YvRjJGaW5GQUZBRltvRistRjY2JC1GIzYnRmJwRmZwLUYsNiVRI1g0RidGL0YyRmluRkFGQUZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEjWDJGJ0YvRjItSSNtb0dGJDYuUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMkY9LUYsNiVRI1g3RidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiVRI1gxRidGL0YyRltvLUYsNiVRI1g1RidGL0YyLUY+Ni5RIjtGJ0ZBRkNGXm9GSEZKRkxGTkZQRl9vL0ZWUSwwLjI3Nzc3NzhlbUYnRldGKy1GNjYkLUYjNistSSNtbkdGJDYkUSI0RidGQS1GPjYuUSJ+RidGQUZDRkZGSEZKRkxGTkZQRl9vL0ZWRmBvRldGOi1GPjYuUSIrRidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUZjcDYkUSIyRidGQUZmcEZmbkZpbkZBRkFGW29GKy1GNjYkLUYjNidGXXFGZnAtRiw2JVEjWDZGJ0YvRjJGaW5GQUZBRltvRistRjY2JC1GIzYnRmJwRmZwLUYsNiVRI1g0RidGL0YyRmluRkFGQUZpbkZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]" encoding="UTF-8">Conclusion: sym(S[n,n])=sl(2)+sl(2) and for n&lt;m sym(S[n,m])=gl(2)\342\213\211R^{m-n+1} of dim=m-n+5 (the Abelian part is S^{m-n}(R^2) irrep). 
</Font><Font foreground="[255,0,255]">Thus sym(RNS) differ by (ambien.dim,deg,dim.sym): for m=n we get (2n+1,2n,6) for n&lt;m we get (n+m+1,n+m,m-n+5); the cases m=n and m=n+1 differ by the structure (semi-simple vs semi-direct)</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
